On near-group centers and super-modular categories

The construction and classification of super-modular categories is an ongoing project, of interest in algebra, topology and physics. In a recent paper, Cho, Kim, Seo and You produced two mysterious families of super-modular data, with no known realization. We show that these data are realized by modifying the Drinfeld centers of near-group fusion categories associated with the groups $\mathbb Z/6$ and $\mathbb Z/2\times \mathbb Z/4$. The methods we develop have wider applications and we describe some of these, with a view towards understanding when near-group centers provide super-modular categories.

==> anc/CenterofJ241.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    128467,       3184]
NotebookOptionsPosition[    123019,       3102]
NotebookOutlinePosition[    123415,       3118]
CellTagsIndexPosition[    123372,       3115]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Modular Data for J_(2,4)^1", "Title",
 CellChangeTimes->{{3.891621609308807*^9, 3.8916216177579327`*^9}, {
  3.893066685965754*^9, 
  3.893066698333424*^9}},ExpressionUUID->"fd796f62-1a07-4b7f-a91b-\
311ad5c2eabe"],

Cell[CellGroupData[{

Cell[TextData[{
 "1. Collect the solutions for the triples ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           SubscriptBox["\[Omega]", 
            StyleBox["j", "TI"]], ",", 
           SubscriptBox["\[Xi]", 
            StyleBox["j", "TI"]], ",", 
           SubscriptBox["\[Tau]", 
            StyleBox["j", "TI"]]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "(\\omega_j, \\xi_j, \\tau_j)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "276d45eb-749a-432a-9fdc-edefcbb85c88"]
}], "Section",
 CellChangeTimes->{{3.891621706479794*^9, 3.891621749549265*^9}, {
  3.8916217932544193`*^9, 
  3.891621799427155*^9}},ExpressionUUID->"6b99759d-6aa8-48df-9002-\
88324c2f25f6"],

Cell[BoxData[
 RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{3.891621690361391*^9, 3.891621950703177*^9},
 CellLabel->
  "In[445]:=",ExpressionUUID->"67e31f2c-31d1-41be-92e7-4e91457ac5ec"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "There", " ", "are", " ", "44", " ", "solutions", " ", "listed", " ", 
   "below"}], "*)"}]], "Input",
 CellLabel->
  "In[446]:=",ExpressionUUID->"1e4c2acd-17ed-4642-93cd-fc21dab40433"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Type00", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.43733114543368506`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0081274722285816`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5707963267948966`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.07557475192939`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5707963267948966`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5047784251344931`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0081274722285816`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.43733114543368506`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5707963267948966`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5047784251344931`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5707963267948966`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.07557475192939`"}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5707963267948966`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5047784251344931`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5707963267948966`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.07557475192939`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0081274722285816`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.43733114543368506`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5707963267948966`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.07557475192939`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5707963267948966`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5047784251344931`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.43733114543368506`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0081274722285816`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891505392461533*^9, 3.891505393078649*^9}},
 CellLabel->
  "In[447]:=",ExpressionUUID->"b970e471-6e34-4595-aeba-07680f58cab3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Type01", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1340757477134973`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0031760538139223`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.03389663313056967`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0445895928207882`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.03389663313056983`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.044589592820788`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1340757477134975`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0031760538139225`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.03389663313057064`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0445895928207882`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1340757477134977`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0031760538139227`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1340757477134982`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0031760538139225`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.033896633130570404`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0445895928207882`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.22017853189647718`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3982757769926493`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.675327863049462`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.644362035636503`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.842328378900844`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4773615197851209`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7926992849193364`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3123887771640774`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.792699284919337`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3123887771640774`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.842328378900844`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4773615197851204`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.675327863049462`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.644362035636503`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.22017853189647674`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3982757769926493`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6753278630494624`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.644362035636504`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.22017853189647632`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3982757769926497`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7926992849193364`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3123887771640774`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.842328378900845`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4773615197851204`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8423283789008456`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4773615197851206`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.792699284919337`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3123887771640774`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2201785318964766`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3982757769926488`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6753278630494615`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.644362035636504`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891505423878665*^9, 3.8915054300087223`*^9}, {
  3.891505465699808*^9, 3.891505507167972*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"eedfc85d-dfaf-456f-991f-25e40227bf27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Type02", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "6"]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.07557475192939`"}]]}], ",", 
         RowBox[{"1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "2"]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5047784251344933`"}], ")"}]}]]}], ",", 
         RowBox[{"1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "\[Pi]"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.4373311454336848`"}]]}], ",", 
         RowBox[{"1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0081274722285816`"}], ")"}]}]]}], ",", 
         RowBox[{"1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}]}], "}"}]}], "}"}], ",", 
     "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "6"]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5047784251344933`"}], ")"}]}]]}], ",", 
         RowBox[{"1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "\[Pi]"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.07557475192939`"}]]}], ",", 
         RowBox[{"1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "2"]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.008127472228581`"}], ")"}]}]]}], ",", 
         RowBox[{"1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.43733114543368473`"}]]}], ",", 
         RowBox[{"1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0"}]]}]}], "}"}]}], "}"}], ",", 
     "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "6"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.4373311454336847`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "4.3267187348302467`*^-16"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0081274722285816`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.312728532751825`*^-16"}]]}], ",", 
         
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.07557475192939`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5707963267948966`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5047784251344931`"}], ")"}]}]]}], ",", 
         RowBox[{"1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "\[Pi]"}], ")"}]}]]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "6"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.008127472228581`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "9.960496609547765`*^-17"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999998095982912`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.43733123445111916`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0179405411236447`*^-16"}]]}], ",", 
         RowBox[{"1.0000000028295057`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5047783823371184`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5707963267948966`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0755747519293903`"}]]}], ",", 
         RowBox[{"1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "2"]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8915055467202187`*^9, 3.8915055834243793`*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"d840dbe4-0856-42de-ba31-54f3cfc92a31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Type03", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0031760538139227`"}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.03389663313056935`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.044589592820788`"}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1340757477134973`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.044589592820788`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1340757477134975`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0031760538139227`"}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.03389663313056964`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0445895928207887`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1340757477134968`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0031760538139232`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.03389663313056898`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0031760538139232`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.03389663313056887`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0445895928207887`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.134075747713497`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.312388777164076`"}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.842328378900845`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.47736151978512`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.792699284919337`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6443620356365045`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2201785318964754`"}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3982757769926495`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6753278630494612`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3982757769926488`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6753278630494612`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.644362035636504`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2201785318964763`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4773615197851202`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.792699284919337`"}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.312388777164076`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8423283789008456`"}], ")"}]}]]}]}], "}"}]}], "}"}
      ], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6443620356365036`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.22017853189647668`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3982757769926495`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.675327863049462`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.312388777164077`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8423283789008447`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4773615197851209`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7926992849193373`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4773615197851215`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7926992849193364`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.312388777164078`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.842328378900844`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.39827577699265`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6753278630494628`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.644362035636503`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2201785318964774`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8915055865049458`*^9, 3.8915055887256308`*^9}, {
  3.89150562987805*^9, 3.8915056728799973`*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"7f7ebb3a-fde0-4418-a980-2c142c33af3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Type10", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999998014166`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.240547494058112`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999989541858`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.334632066022963`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000006275531`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8350272572869064`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000006913812`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.89730091872949`"}]]}], ",", 
         RowBox[{"0.9999999997173394`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4551493310479655`"}]]}], ",", 
         RowBox[{"0.9999999982141119`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0296898976910542`"}]]}], ",", 
         RowBox[{"0.9999999996124469`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.049629095644008886`"}]]}], ",", 
         RowBox[{"0.9999999983354361`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0215624256274674`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000578443`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8350272562981758`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000707971`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8973009195103387`"}]]}], ",", 
         RowBox[{"1.0000000002622174`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2405474956065508`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999966209`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3346320659652653`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000015306103`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.049629093946761474`"}]]}], ",", 
         RowBox[{"0.9999999987023038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0215624229209181`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999994564622`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.455149332427075`"}]]}], ",", 
         RowBox[{"1.0000000002563096`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.029689898323058`"}]]}]}], "}"}]}],
       "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000001472167`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.04962909431584431`"}]]}], ",", 
         RowBox[{"0.9999999998162455`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0215624230164897`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000216502`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4551493328173828`"}]]}], ",", 
         RowBox[{"1.0000000002016027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.029689897914393`"}]]}], ",", 
         RowBox[{"1.0000000008008376`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.835027256499523`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999995536866`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8973009206362285`"}]]}], ",", 
         RowBox[{"0.9999999995988609`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.240547493963396`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000865765`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3346320651640737`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000003248706`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4551493310178671`"}]]}], ",", 
         RowBox[{"0.9999999996276894`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.029689897648642`"}]]}], ",", 
         RowBox[{"0.9999999998823121`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.04962909502986503`"}]]}], ",", 
         RowBox[{"0.9999999994265679`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.021562424419398`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999997393376`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2405474939797143`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999996004554`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3346320650470862`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000004402376`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8350272577917953`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999505512`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8973009195743061`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2354196605448755`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.67275080597856`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2354196605448755`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6727508059785605`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1679723808440672`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8401550913845148`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1679723808440672`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8401550913845143`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1679723808440674`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8401550913845145`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1679723808440674`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8401550913845145`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2354196605448755`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6727508059785605`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2354196605448755`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6727508059785605`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891505676708968*^9, 3.891505682325653*^9}, 
   3.891505730058514*^9, {3.8915063129817867`*^9, 3.891506313570335*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"7679fe93-d25c-4e1e-b4ab-e3da3fc9f9f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Type11", "=", 
   RowBox[{"{", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6314533175157823`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.1185475016077016`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.978981183685244`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.32448271418737`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6314533175157825`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.1185475016077016`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.978981183685244`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.32448271418737`"}], ")"}]}]]}]}], "}"}]}], "}"}],
      ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.978981183685243`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3244827141873707`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6314533175157819`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.118547501607703`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.978981183685243`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3244827141873707`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6314533175157819`"}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.118547501607703`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6496202159658573`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.091133610548661`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7362641711003204`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.06957118590340988`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6577599613424088`"}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.09927335592521187`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3231278957953143`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.1289632527990445`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6577599613424083`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.09927335592521191`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.32312789579531426`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.1289632527990445`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.649620215965857`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.091133610548661`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7362641711003204`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.06957118590340988`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.736264171100322`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.06957118590340881`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6496202159658573`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0911336105486609`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3231278957953139`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.128963252799043`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.657759961342408`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.09927335592521182`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.323127895795315`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.128963252799045`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6577599613424079`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.09927335592521165`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7362641711003204`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.0695711859034101`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6496202159658573`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0911336105486613`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891505731828518*^9, 3.891505737880068*^9}, {
  3.891505791389038*^9, 3.891505823136724*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"058645ff-e402-4588-a332-b01c56542048"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Type12", "=", 
   RowBox[{"{", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000009823906`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0215624230267688`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000039755474`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4551493385896936`"}]]}], ",", 
         RowBox[{"1.0000000038058197`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.029689903451506`"}]]}], ",", 
         RowBox[{"1.000000002916327`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.04962910168754881`"}]]}], ",", 
         RowBox[{"1.0000000076014532`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.897300924499317`"}]]}], ",", 
         RowBox[{"1.0000000082360658`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.240547490695569`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000037161325`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3346320641861549`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000073272055`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.835027253909828`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000663784`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.897300921649976`"}]]}], ",", 
         RowBox[{"1.000000000444916`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2405474934210026`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999659548`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3346320652379005`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000018005581`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8350272552463036`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000006323855`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0215624218745984`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000005932541`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4551493347739248`"}]]}], ",", 
         RowBox[{"1.000000000851429`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0296898992955974`"}]]}], ",", 
         RowBox[{"1.0000000000622224`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.04962909462043579`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000010412669`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.02968989760623`"}]]}], ",", 
         RowBox[{"1.0000000004716516`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.04962909480034606`"}]]}], ",", 
         RowBox[{"1.0000000010243149`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0215624241076215`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000008586498`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4551493324892881`"}]]}], ",", 
         RowBox[{"1.000000000615859`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3346320646743182`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000007056589`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8350272560086656`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000006787788`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8973009211502009`"}]]}], ",", 
         RowBox[{"1.0000000009121068`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2405474936888323`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000137006`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3346320653819197`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999996467709`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8350272546453035`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999145199`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8973009219476397`"}]]}], ",", 
         RowBox[{"0.9999999995137299`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2405474922450384`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999973074463`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.029689898595464`"}]]}], ",", 
         RowBox[{"0.999999998423846`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.049629095903293105`"}]]}], ",", 
         RowBox[{"0.9999999990140802`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0215624245186652`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999997446744`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4551493323949605`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "4"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6727508059785605`"}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.235419660544875`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6727508059785605`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.235419660544875`"}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8401550913845142`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1679723808440667`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8401550913845146`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1679723808440674`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "4"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8401550913845137`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1679723808440672`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8401550913845132`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.167972380844067`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.672750805978561`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2354196605448764`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6727508059785605`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.235419660544876`"}]]}]}], "}"}]}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891505834719935*^9, 3.8915058495790443`*^9}, {
  3.891506385981192*^9, 3.891506396441264*^9}},
 CellLabel->
  "In[453]:=",ExpressionUUID->"d23a1b8d-2898-499e-b613-365b15f684ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Type13", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.118547501607702`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.978981183685244`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3244827141873703`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6314533175157825`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.1185475016077016`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.978981183685244`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.32448271418737`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6314533175157823`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3244827141873703`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.631453317515782`"}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.1185475016077024`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9789811836852436`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3244827141873707`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6314533175157818`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.1185475016077024`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9789811836852436`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0911336105486604`"}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.73626417110032`"}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.06957118590341024`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.649620215965857`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.09927335592521234`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3231278957953146`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.128963252799044`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6577599613424086`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.09927335592521172`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.32312789579531637`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.128963252799047`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6577599613424079`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0911336105486609`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7362641711003186`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.06957118590341209`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6496202159658573`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.1289632527990445`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6577599613424077`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.09927335592521126`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3231278957953142`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.0695711859034096`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.649620215965857`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.09113361054866`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7362641711003204`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.06957118590340992`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6496202159658564`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.09113361054866`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7362641711003204`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.128963252799045`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.657759961342408`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.0992733559252113`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.32312789579531426`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8915058595423317`*^9, 3.891505863381743*^9}, {
  3.891505903777652*^9, 3.8915059905393343`*^9}},
 CellLabel->
  "In[454]:=",ExpressionUUID->"5d7c6ea1-ce8f-45ba-ae7a-74ed37549623"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HB", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "Type00", ",", "Type01", ",", "Type02", ",", "Type03", ",", "Type10", ",",
      "Type11", ",", "Type12", ",", "Type13"}], "]"}]}], ";", 
  RowBox[{"Length", "[", "HB", "]"}]}]], "Input",
 CellChangeTimes->{{3.891506116284542*^9, 3.891506149940517*^9}, 
   3.8915192235852823`*^9, {3.8916219691176643`*^9, 3.891622012322926*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"54bfdc93-4784-443b-9f01-44519332cebe"],

Cell[BoxData["44"], "Output",
 CellChangeTimes->{3.891621970196414*^9, 3.8916895054122562`*^9, 
  3.8920553526964912`*^9, 3.8921125023004417`*^9, 3.8930668660944433`*^9},
 CellLabel->
  "Out[455]=",ExpressionUUID->"cbd797f5-3a9b-4238-a4c1-d42a0fd73212"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OmegaList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", "44"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"OmegaList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"OmegaList", ",", 
      RowBox[{
       RowBox[{"HB", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellLabel->
  "In[456]:=",ExpressionUUID->"dfdfdbd9-2dc5-45b5-8a85-f3d2b1df6e01"],

Cell[BoxData[
 RowBox[{"OmegaList", ";"}]], "Input",
 CellChangeTimes->{3.891622048938734*^9},
 CellLabel->
  "In[458]:=",ExpressionUUID->"618c22c9-56b9-43c2-bec7-767a07e70623"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TauList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", "44"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"TauList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"TauList", ",", 
      RowBox[{"HB", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellLabel->
  "In[459]:=",ExpressionUUID->"b1b107d1-a50b-4f1d-9869-6ca2f6c2b8ac"],

Cell[BoxData[
 RowBox[{"TauList", ";"}]], "Input",
 CellChangeTimes->{3.89162204290598*^9},
 CellLabel->
  "In[461]:=",ExpressionUUID->"181b575c-1c52-4fa3-93a4-889e51d0c5f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"XiList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", "44"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"XiList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"XiList", ",", 
      RowBox[{"HB", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellLabel->
  "In[462]:=",ExpressionUUID->"3801c185-f4cc-43fe-8a8f-879ef9f0df0d"],

Cell[BoxData[
 RowBox[{"XiList", ";"}]], "Input",
 CellChangeTimes->{{3.8915073236347637`*^9, 3.891507324795298*^9}, {
   3.8915089017561903`*^9, 3.891508908208396*^9}, 3.8915089959349337`*^9, {
   3.8915090622263823`*^9, 3.891509064402425*^9}, 3.891519265387938*^9, {
   3.8916220363112173`*^9, 3.891622039937669*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"a5c821e9-fecb-4db1-a4a9-b2e8ceeef2ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Compute the modular data", "Section",
 CellChangeTimes->{{3.8916232275923147`*^9, 
  3.891623235432556*^9}},ExpressionUUID->"02291d8f-6e1b-4ade-830e-\
cd28a7126e4e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Compute", " ", "the", " ", "S", " ", "matrix"}], "*)"}]], "Input",
 CellChangeTimes->{{3.89162205755333*^9, 3.8916220632487097`*^9}},
 CellLabel->
  "In[465]:=",ExpressionUUID->"1d672351-8964-48ef-9e67-71ac79e1301a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zeta24", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "*", "Pi", "*", 
     RowBox[{"I", "/", "24"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "+", 
         RowBox[{"4", "*", "n"}]}], "]"}]}], ")"}], "/", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"zeta24", "^", 
    RowBox[{"(", "10", ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"aa", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "Pi"}], "*", "I", "*", 
          RowBox[{
           RowBox[{"i", "^", "2"}], "/", "2"}]}], "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "Pi"}], "*", "I", "*", 
          RowBox[{
           RowBox[{"j", "^", "2"}], "/", "4"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "3"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z2Z4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B1", "[", 
    RowBox[{"g1_", ",", "g2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", "*", "Pi", "*", "I", "*", 
      RowBox[{"g1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"g2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], "]"}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "*", "Pi", "*", "I", "*", 
      RowBox[{"g1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"g2", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/", "4"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8915217209948387`*^9, 3.891521921082756*^9}, {
   3.8915219638696537`*^9, 3.891522100364338*^9}, {3.891522203009242*^9, 
   3.8915222034421663`*^9}, {3.891535157936681*^9, 3.891535190192984*^9}, {
   3.891535281732359*^9, 3.891535319543726*^9}, 3.891536738204377*^9, 
   3.891622068820198*^9},
 CellLabel->
  "In[466]:=",ExpressionUUID->"2382d2e7-906d-4d41-b44f-c5533cf861a1"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Simples3", " ", "gives", " ", "the", " ", "list", " ", "for", " ", "the", 
    " ", "third", " ", "set", " ", "of", " ", "simple", " ", "objects", " ", 
    "in", " ", "the", " ", "center"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Simples3", "=", " ", 
     RowBox[{"Array", "[", 
      RowBox[{"0", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a", "=", "1"}], ",", 
     RowBox[{"a", "<=", 
      RowBox[{"n", "-", "1"}]}], ",", 
     RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{"a", "+", "1"}]}], ",", 
       RowBox[{"b", "<=", "n"}], ",", 
       RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Simples3", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z2Z4", "[", 
            RowBox[{"[", "a", "]"}], "]"}], ",", 
           RowBox[{"Z2Z4", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"k", "=", 
         RowBox[{"k", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.891535299868691*^9, 3.891535300870923*^9}, {
  3.891535632864456*^9, 3.891535633781254*^9}, {3.891536741465439*^9, 
  3.89153677082996*^9}, {3.8915368104786777`*^9, 3.891536849509527*^9}, {
  3.891536908213257*^9, 3.891536934275366*^9}, {3.891622080595708*^9, 
  3.8916221074148273`*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"87c90113-25d4-4103-90ee-3b4c4fa33bcf"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "compute", " ", "each", " ", "block", " ", "of", " ", "the", " ",
    "S", " ", "matrix", " ", "below"}], "*)"}]], "Input",
 CellChangeTimes->{{3.891622124719446*^9, 3.891622145525269*^9}},
 CellLabel->
  "In[476]:=",ExpressionUUID->"802a1d6c-e424-4d9c-9613-78d14c6a1a3c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S11", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"B1", "[", 
        RowBox[{
         RowBox[{"Z2Z4", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"Z2Z4", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "2"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S22", "=", "S11"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8915349153812313`*^9, 3.891534949188923*^9}, {
  3.891534985464964*^9, 3.89153499081711*^9}, {3.891535081063766*^9, 
  3.89153510185635*^9}},
 CellLabel->
  "In[477]:=",ExpressionUUID->"2f81b8e0-7ecd-4645-b117-09d075ef7910"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S12", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", "1"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"Z2Z4", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Z2Z4", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S21", "=", 
    RowBox[{"Transpose", "[", "S12", "]"}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.891535022936472*^9, 3.8915350901160383`*^9}, {
   3.891618742784453*^9, 3.8916187449647093`*^9}, 3.891620665512611*^9},
 CellLabel->
  "In[479]:=",ExpressionUUID->"3d40952f-7c74-4806-a641-5c86962b1ca6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S13", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", "2"}], ")"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"B1", "[", 
         RowBox[{
          RowBox[{"Z2Z4", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Simples3", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "1"}], "]"}], "]"}], "+", 
           RowBox[{"Simples3", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "2"}], "]"}], "]"}]}]}], "]"}], "]"}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S31", "=", 
    RowBox[{"Transpose", "[", "S13", "]"}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.891535585055519*^9, 3.891535593149912*^9}, {
   3.891535773799262*^9, 3.891535801995701*^9}, {3.8915358547859783`*^9, 
   3.8915358552525578`*^9}, 3.891618438130241*^9, 3.89162075851303*^9},
 CellLabel->
  "In[481]:=",ExpressionUUID->"1b8a0f72-7a91-4dd2-b1c2-9b00b65fd4ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S23", "=", "S13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S32", "=", 
   RowBox[{"Transpose", "[", "S23", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891535897466447*^9, 3.8915359051830463`*^9}},
 CellLabel->
  "In[483]:=",ExpressionUUID->"d95015fa-116a-4ce9-83b4-c77a4653e56a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S14", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"d", "*", 
       RowBox[{"B1", "[", 
        RowBox[{
         RowBox[{"Z2Z4", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"TauList", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S41", "=", 
    RowBox[{"Transpose", "[", "S14", "]"}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.891535967045457*^9, 3.891536072238607*^9}, 
   3.89161851632971*^9, {3.8916186116563177`*^9, 3.891618612628438*^9}, 
   3.891620769009214*^9},
 CellLabel->
  "In[485]:=",ExpressionUUID->"50f60aca-0025-43c9-a863-fd3b32323284"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S24", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "d"}], "*", 
      RowBox[{"B1", "[", 
       RowBox[{
        RowBox[{"Z2Z4", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"TauList", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S42", "=", 
   RowBox[{"Transpose", "[", "S24", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891536149986169*^9, 3.891536162520211*^9}, {
   3.891618667933638*^9, 3.891618670153571*^9}, 3.8916207751113663`*^9},
 CellLabel->
  "In[487]:=",ExpressionUUID->"1c779179-fad7-4fb8-af91-f9e9ea6d8988"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S33", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", " ", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "1"}], "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}], "+", 
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
        ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.891536202258647*^9, 3.891536207719141*^9}, {
  3.891536488053996*^9, 3.891536518831151*^9}, {3.891618781037232*^9, 
  3.891618783420437*^9}, {3.89161902939007*^9, 3.8916190328981667`*^9}, {
  3.891620613100441*^9, 3.891620616644079*^9}, {3.8916207922172747`*^9, 
  3.891620795137344*^9}},
 CellLabel->
  "In[489]:=",ExpressionUUID->"5930a72e-c456-46f0-8e82-6f04c0722ab7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S34", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S43", "=", 
   RowBox[{"Transpose", "[", "S34", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891536583766082*^9, 3.891536595079487*^9}},
 CellLabel->
  "In[490]:=",ExpressionUUID->"e93182c7-9580-47b7-ac78-b8b006eec8b7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"S41", "=", 
    RowBox[{"Transpose", "[", "S14", "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S43", "=", 
   RowBox[{"Transpose", "[", "S34", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S44", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"OmegaList", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "*", 
         RowBox[{"OmegaList", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "*", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"TauList", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "+", 
              RowBox[{"TauList", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "+", 
              RowBox[{"Z2Z4", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"Z2Z4", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "[", 
          RowBox[{"d", "*", 
           RowBox[{"OmegaList", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "*", 
           RowBox[{"OmegaList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "*", 
           RowBox[{"c", "^", "6"}], "*", 
           RowBox[{"aa", "[", 
            RowBox[{
             RowBox[{"TauList", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"TauList", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"aa", "[", 
            RowBox[{
             RowBox[{"TauList", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"TauList", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "2"}], "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}], ")"}]}], "]"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"XiList", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "i1"}], "]"}], "]"}], "*", 
                RowBox[{"XiList", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "i2"}], "]"}], "]"}], "*", 
                RowBox[{"B1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"TauList", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "+", 
                   RowBox[{"TauList", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "+", 
                   RowBox[{"Z2Z4", "[", 
                    RowBox[{"[", "i1", "]"}], "]"}], "-", 
                   RowBox[{"Z2Z4", "[", 
                    RowBox[{"[", "i2", "]"}], "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"Z2Z4", "[", 
                    RowBox[{"[", "i1", "]"}], "]"}], "-", 
                   RowBox[{"Z2Z4", "[", 
                    RowBox[{"[", "i2", "]"}], "]"}]}]}], "]"}]}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"i1", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i2", ",", "1", ",", "n"}], "}"}]}], "]"}], ")"}]}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.891537079037567*^9, 3.89153711532561*^9}, {
  3.8915372687230997`*^9, 3.89153731202466*^9}, {3.8918857708040657`*^9, 
  3.891885771157404*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"a1ee1ec7-0b49-45c1-a0bb-c3c0eb94723c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "S", " ", "is", " ", "the", " ", "unnormalized", " ", "S", " ", "matrix"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.89162215529438*^9, 3.891622206206162*^9}},
 CellLabel->
  "In[495]:=",ExpressionUUID->"242f0e74-8106-4a36-bc49-aee8c1ca34a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"S11", "S12", "S13", "S14"},
        {"S21", "S22", "S23", "S24"},
        {"S31", "S32", "S33", "S34"},
        {"S41", "S42", "S43", "S44"}
       }], "\[NoBreak]", ")"}], "//", "ArrayFlatten"}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891522275779155*^9, 3.8915222877739*^9}, {
   3.8915223337350473`*^9, 3.8915223685742683`*^9}, {3.891522446607284*^9, 
   3.8915224530075693`*^9}, {3.89152252545039*^9, 3.891522656576198*^9}, 
   3.89153490377479*^9, 3.891534998284932*^9, 3.89153511327028*^9, {
   3.8915352261477118`*^9, 3.891535268607704*^9}, {3.891535378369116*^9, 
   3.8915355791838713`*^9}, {3.891535649018499*^9, 3.8915356500508327`*^9}, {
   3.8915357001317463`*^9, 3.8915357121177063`*^9}, {3.8915357443048897`*^9, 
   3.891535767814622*^9}, {3.891535842375526*^9, 3.89153590304578*^9}, 
   3.891535956619472*^9, {3.8915360794799747`*^9, 3.8915361741067057`*^9}, 
   3.8915365295845833`*^9, 3.8915366048501062`*^9, 3.891536964389374*^9, {
   3.891537051236334*^9, 3.891537052753234*^9}, 3.891622170386688*^9},
 CellLabel->
  "In[496]:=",ExpressionUUID->"f6275cfd-3f60-488b-9f07-f7a1fc6cc824"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Compute", " ", "the", " ", "entries", " ", "for", " ", "T"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.89162221417822*^9, 3.891622233031352*^9}},
 CellLabel->
  "In[497]:=",ExpressionUUID->"679027cc-3019-4272-bc53-b11483b07317"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "n", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"T1", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "=", 
     RowBox[{"B1", "[", 
      RowBox[{
       RowBox[{"Z2Z4", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"Z2Z4", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", "T1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T3", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"a", "=", "1"}], ",", 
   RowBox[{"a", "<=", 
    RowBox[{"n", "-", "1"}]}], ",", " ", 
   RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"b", "=", 
      RowBox[{"a", "+", "1"}]}], ",", 
     RowBox[{"b", "<=", "n"}], ",", " ", 
     RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"T3", "[", 
        RowBox[{"[", "k", "]"}], "]"}], " ", "=", " ", 
       RowBox[{"B1", "[", 
        RowBox[{
         RowBox[{"Z2Z4", "[", 
          RowBox[{"[", "a", "]"}], "]"}], ",", 
         RowBox[{"Z2Z4", "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"k", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T4", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T4", "=", "OmegaList"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.891522418413005*^9, 3.891522482235992*^9, {3.891530115682971*^9, 
   3.891530135611657*^9}, {3.8915334251874123`*^9, 3.89153347899254*^9}, {
   3.8915336747984667`*^9, 3.891533675178104*^9}, {3.891534126945215*^9, 
   3.891534185655933*^9}, {3.891537329066492*^9, 3.891537362156773*^9}, {
   3.891622243023885*^9, 3.891622244014469*^9}},
 CellLabel->
  "In[498]:=",ExpressionUUID->"81de7d47-663f-4c26-a1db-a116c2bf2f7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "T", " ", "matrix", " ", "is", " ", "defined", " ", "as", " ", "the", " ", 
    "following"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"T", "=", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Join", "[", 
      RowBox[{"T1", ",", "T2", ",", "T3", ",", "T4"}], "]"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.891622246148365*^9, 3.8916222601284657`*^9}},
 CellLabel->
  "In[506]:=",ExpressionUUID->"08bb784f-014a-42ec-a456-9249d793ab85"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Check", " ", "the", " ", "power", " ", "of", " ", "S", " ", "is", " ", 
   "the", " ", "charge", " ", "conjugation", " ", "matrix"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.891622266625082*^9, 3.8916222911919413`*^9}},
 CellLabel->
  "In[507]:=",ExpressionUUID->"8c16d3e9-ce81-446c-bb22-34628765daf2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Spower", "=", 
   RowBox[{"S", ".", "S"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891537389829793*^9, 3.8915373990512*^9}, {
  3.891537530591663*^9, 3.89153753492067*^9}, {3.891622279009695*^9, 
  3.891622280347056*^9}},
 CellLabel->
  "In[508]:=",ExpressionUUID->"2ed34ad0-c49d-4714-8b98-7d4a9685f5d1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Compute", " ", "the", " ", "global", " ", "dimension"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.891622309169772*^9, 3.891622332050386*^9}},
 CellLabel->
  "In[509]:=",ExpressionUUID->"1feb0895-6276-4ce4-a7d6-07c26f20c355"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GlobalDim", " ", "=", 
  RowBox[{"FullSimplify", "[", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "i"}], "]"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.89153740483535*^9, 3.891537440745962*^9}, {
  3.891537556024707*^9, 3.8915375945274878`*^9}, {3.891691751544442*^9, 
  3.8916917526054983`*^9}},
 CellLabel->
  "In[510]:=",ExpressionUUID->"3df6fe40-b817-4824-8196-259ff1635188"],

Cell[BoxData[
 RowBox[{"768", " ", 
  RowBox[{"(", 
   RowBox[{"5", "+", 
    RowBox[{"2", " ", 
     SqrtBox["6"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.891620810110449*^9, 3.8916895105481873`*^9, 
  3.89169175354597*^9, 3.892055353812398*^9, 3.892112503432229*^9, 
  3.893066867192595*^9},
 CellLabel->
  "Out[510]=",ExpressionUUID->"55d113b5-38fa-4da8-8faf-696cec38e31b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Fusion coefficients", "Section",
 CellChangeTimes->{{3.891623083728507*^9, 3.8916230976875057`*^9}, {
  3.8916232457492523`*^9, 
  3.891623251576509*^9}},ExpressionUUID->"5dd2804d-2f57-4326-b1b0-\
7e90a66b63b9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Using", " ", "Verlinde", " ", "formula"}], ",", " ", 
   RowBox[{
   "we", " ", "can", " ", "compute", " ", "the", " ", "fusion", " ", 
    "coefficients"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8916223547084846`*^9, 3.8916223983189373`*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"1587c6b7-506b-45fb-be9d-1e0a4abe5911"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionCoeff", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "GlobalDim"}], ")"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "m"}], "]"}], "]"}], "*", 
            RowBox[{"S", "[", 
             RowBox[{"[", 
              RowBox[{"b", ",", "m"}], "]"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"S", "[", 
              RowBox[{"[", 
               RowBox[{"c", ",", "m"}], "]"}], "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"S", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "m"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"n", "*", 
            RowBox[{"(", 
             RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.891537607045217*^9, 3.891537673711625*^9}, {
   3.891537707191065*^9, 3.8915377255491333`*^9}, {3.891613817063743*^9, 
   3.891613832878909*^9}, 3.8916215701198273`*^9, {3.8916223387247543`*^9, 
   3.891622348883523*^9}},
 CellLabel->
  "In[512]:=",ExpressionUUID->"0173e5d1-1cb9-4435-b44f-2437f421ebd3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.891623024326635*^9, 3.8916230346330147`*^9}},
 CellLabel->
  "In[513]:=",ExpressionUUID->"09cb10f9-7661-41e6-a716-1fa263128ec6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "remove", " ", "unnecessary", " ", "errors", " ", "for", " ", 
    "the", " ", "fusion", " ", "coefficients", " ", "by", " ", "running", " ",
     "the", " ", "following", " ", "code"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", " ", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"n", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "3"}], ")"}]}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", " ", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], ",", " ", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", 
         RowBox[{"n", "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "3"}], ")"}]}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], "<", 
            "0.0001"}], ",", " ", 
           RowBox[{
            RowBox[{"FusionCoeff", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "=", "0"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], "<", 
            "0.0001"}], ",", 
           RowBox[{
            RowBox[{"FusionCoeff", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "=", 
            RowBox[{"Re", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}]}]}], 
          "]"}]}]}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.891613671494954*^9, 3.891613675703805*^9}, {
  3.8916137668893633`*^9, 3.891613768325686*^9}, {3.8916142147976923`*^9, 
  3.891614255351017*^9}, {3.891614290577029*^9, 3.8916143376739902`*^9}, {
  3.891614707633748*^9, 3.8916147147189198`*^9}, {3.89162131545783*^9, 
  3.891621376174101*^9}, {3.8916214385943336`*^9, 3.891621493704438*^9}, {
  3.8916230386232967`*^9, 3.891623072040979*^9}, {3.893066712158918*^9, 
  3.893066715639119*^9}},
 CellLabel->
  "In[514]:=",ExpressionUUID->"c635e717-2c95-4fcf-bca3-39d7bee24167"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "fusion", " ", "matrix", " ", "N_i", " ", "is", " ", "given", 
     " ", "by", " ", 
     RowBox[{"FusionCoeff", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", "For", " ", 
     "example"}], ",", " ", 
    RowBox[{
     RowBox[{"FusionCoeff", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "should", " ", "be", " ", "the", 
     " ", "identity", " ", "matrix"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FusionCoeff", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "MatrixForm"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8916231010377502`*^9, 3.891623192134384*^9}},
 CellLabel->
  "In[515]:=",ExpressionUUID->"c1811f3c-62a2-4004-a234-be9f765e1858"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 710},
WindowMargins->{{95, Automatic}, {-124, Automatic}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"aca3c7f4-78e5-460e-bd5c-aaed1ab97d00"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 220, 4, 98, "Title",ExpressionUUID->"fd796f62-1a07-4b7f-a91b-311ad5c2eabe"],
Cell[CellGroupData[{
Cell[667, 23, 795, 20, 71, "Section",ExpressionUUID->"6b99759d-6aa8-48df-9002-88324c2f25f6"],
Cell[1465, 45, 221, 4, 30, "Input",ExpressionUUID->"67e31f2c-31d1-41be-92e7-4e91457ac5ec"],
Cell[1689, 51, 233, 6, 30, "Input",ExpressionUUID->"1e4c2acd-17ed-4642-93cd-fc21dab40433"],
Cell[1925, 59, 7059, 175, 286, "Input",ExpressionUUID->"b970e471-6e34-4595-aeba-07680f58cab3"],
Cell[8987, 236, 12115, 282, 519, "Input",ExpressionUUID->"eedfc85d-dfaf-456f-991f-25e40227bf27"],
Cell[21105, 520, 7601, 183, 307, "Input",ExpressionUUID->"d840dbe4-0856-42de-ba31-54f3cfc92a31"],
Cell[28709, 705, 12042, 282, 540, "Input",ExpressionUUID->"7f7ebb3a-fde0-4418-a980-2c142c33af3e"],
Cell[40754, 989, 11514, 262, 519, "Input",ExpressionUUID->"7679fe93-d25c-4e1e-b4ab-e3da3fc9f9f7"],
Cell[52271, 1253, 11636, 267, 540, "Input",ExpressionUUID->"058645ff-e402-4588-a332-b01c56542048"],
Cell[63910, 1522, 11687, 268, 540, "Input",ExpressionUUID->"d23a1b8d-2898-499e-b613-365b15f684ad"],
Cell[75600, 1792, 11623, 267, 540, "Input",ExpressionUUID->"5d7c6ea1-ce8f-45ba-ae7a-74ed37549623"],
Cell[CellGroupData[{
Cell[87248, 2063, 500, 11, 30, "Input",ExpressionUUID->"54bfdc93-4784-443b-9f01-44519332cebe"],
Cell[87751, 2076, 253, 4, 34, "Output",ExpressionUUID->"cbd797f5-3a9b-4238-a4c1-d42a0fd73212"]
}, Open  ]],
Cell[88019, 2083, 654, 19, 94, "Input",ExpressionUUID->"dfdfdbd9-2dc5-45b5-8a85-f3d2b1df6e01"],
Cell[88676, 2104, 177, 4, 30, "Input",ExpressionUUID->"618c22c9-56b9-43c2-bec7-767a07e70623"],
Cell[88856, 2110, 585, 17, 94, "Input",ExpressionUUID->"b1b107d1-a50b-4f1d-9869-6ca2f6c2b8ac"],
Cell[89444, 2129, 174, 4, 30, "Input",ExpressionUUID->"181b575c-1c52-4fa3-93a4-889e51d0c5f3"],
Cell[89621, 2135, 582, 17, 94, "Input",ExpressionUUID->"3801c185-f4cc-43fe-8a8f-879ef9f0df0d"],
Cell[90206, 2154, 402, 7, 30, "Input",ExpressionUUID->"a5c821e9-fecb-4db1-a4a9-b2e8ceeef2ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90645, 2166, 174, 3, 67, "Section",ExpressionUUID->"02291d8f-6e1b-4ade-830e-cd28a7126e4e"],
Cell[90822, 2171, 257, 5, 30, "Input",ExpressionUUID->"1d672351-8964-48ef-9e67-71ac79e1301a"],
Cell[91082, 2178, 3047, 93, 157, "Input",ExpressionUUID->"2382d2e7-906d-4d41-b44f-c5533cf861a1"],
Cell[94132, 2273, 1941, 51, 199, "Input",ExpressionUUID->"87c90113-25d4-4103-90ee-3b4c4fa33bcf"],
Cell[96076, 2326, 326, 7, 30, "Input",ExpressionUUID->"802a1d6c-e424-4d9c-9613-78d14c6a1a3c"],
Cell[96405, 2335, 868, 25, 52, "Input",ExpressionUUID->"2f81b8e0-7ecd-4645-b117-09d075ef7910"],
Cell[97276, 2362, 1045, 30, 52, "Input",ExpressionUUID->"3d40952f-7c74-4806-a641-5c86962b1ca6"],
Cell[98324, 2394, 1349, 39, 52, "Input",ExpressionUUID->"1b8a0f72-7a91-4dd2-b1c2-9b00b65fd4ff"],
Cell[99676, 2435, 333, 8, 52, "Input",ExpressionUUID->"d95015fa-116a-4ce9-83b4-c77a4653e56a"],
Cell[100012, 2445, 1022, 30, 52, "Input",ExpressionUUID->"50f60aca-0025-43c9-a863-fd3b32323284"],
Cell[101037, 2477, 944, 28, 52, "Input",ExpressionUUID->"1c779179-fad7-4fb8-af91-f9e9ea6d8988"],
Cell[101984, 2507, 2462, 67, 115, "Input",ExpressionUUID->"5930a72e-c456-46f0-8e82-6f04c0722ab7"],
Cell[104449, 2576, 742, 23, 52, "Input",ExpressionUUID->"e93182c7-9580-47b7-ac78-b8b006eec8b7"],
Cell[105194, 2601, 4419, 119, 178, "Input",ExpressionUUID->"a1ee1ec7-0b49-45c1-a0bb-c3c0eb94723c"],
Cell[109616, 2722, 287, 7, 30, "Input",ExpressionUUID->"242f0e74-8106-4a36-bc49-aee8c1ca34a4"],
Cell[109906, 2731, 1257, 24, 79, "Input",ExpressionUUID->"f6275cfd-3f60-488b-9f07-f7a1fc6cc824"],
Cell[111166, 2757, 271, 6, 30, "Input",ExpressionUUID->"679027cc-3019-4272-bc53-b11483b07317"],
Cell[111440, 2765, 2680, 79, 262, "Input",ExpressionUUID->"81de7d47-663f-4c26-a1db-a116c2bf2f7a"],
Cell[114123, 2846, 523, 14, 52, "Input",ExpressionUUID->"08bb784f-014a-42ec-a456-9249d793ab85"],
Cell[114649, 2862, 348, 8, 30, "Input",ExpressionUUID->"8c16d3e9-ce81-446c-bb22-34628765daf2"],
Cell[115000, 2872, 340, 8, 30, "Input",ExpressionUUID->"2ed34ad0-c49d-4714-8b98-7d4a9685f5d1"],
Cell[115343, 2882, 267, 6, 30, "Input",ExpressionUUID->"1feb0895-6276-4ce4-a7d6-07c26f20c355"],
Cell[CellGroupData[{
Cell[115635, 2892, 679, 19, 30, "Input",ExpressionUUID->"3df6fe40-b817-4824-8196-259ff1635188"],
Cell[116317, 2913, 381, 10, 38, "Output",ExpressionUUID->"55d113b5-38fa-4da8-8faf-696cec38e31b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[116747, 2929, 220, 4, 67, "Section",ExpressionUUID->"5dd2804d-2f57-4326-b1b0-7e90a66b63b9"],
Cell[116970, 2935, 383, 9, 30, "Input",ExpressionUUID->"1587c6b7-506b-45fb-be9d-1e0a4abe5911"],
Cell[117356, 2946, 1835, 53, 52, "Input",ExpressionUUID->"0173e5d1-1cb9-4435-b44f-2437f421ebd3"],
Cell[119194, 3001, 177, 3, 30, "Input",ExpressionUUID->"09cb10f9-7661-41e6-a716-1fa263128ec6"],
Cell[119374, 3006, 2829, 70, 136, "Input",ExpressionUUID->"c635e717-2c95-4fcf-bca3-39d7bee24167"],
Cell[122206, 3078, 785, 20, 103, "Input",ExpressionUUID->"c1811f3c-62a2-4004-a234-be9f765e1858"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/CenterofJ61.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    428981,      12134]
NotebookOptionsPosition[    378812,      11229]
NotebookOutlinePosition[    425091,      12082]
CellTagsIndexPosition[    425048,      12079]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Modular Data for J_6^1", "Title",
 CellChangeTimes->{{3.891884983273364*^9, 3.8918849926293983`*^9}, {
  3.8930660672438602`*^9, 
  3.893066107765931*^9}},ExpressionUUID->"6ab6c1ee-f2c3-46e3-b0c0-\
dd741ca4c522"],

Cell[CellGroupData[{

Cell[TextData[{
 "1. The solutions for the triples ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           SubscriptBox["\[Omega]", 
            StyleBox["j", "TI"]], ",", 
           SubscriptBox["\[Xi]", 
            StyleBox["j", "TI"]], ",", 
           SubscriptBox["\[Tau]", 
            StyleBox["j", "TI"]]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "(\\omega_j, \\xi_j, \\tau_j)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "01dcc193-5131-49f4-b4a4-c48ec2f72cbc"]
}], "Section",
 CellChangeTimes->{{3.891885207101532*^9, 3.891885228840014*^9}, {
  3.893066121106345*^9, 
  3.89306612198534*^9}},ExpressionUUID->"81a67f71-8766-4270-975c-\
979258a10810"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"Tau00", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], "}"}], 
       ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.036872898470135`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.028117677568086`"}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7549700539289831`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6755160819145556`"}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1299855382248947`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.22851938386783013`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], "}"}], 
       ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.4188790204786382`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.47605121688632096`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551673791692541`"}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896753472735345`"}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0118044406051743`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3610068090401946`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], "}"}], 
       ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6755160819145578`"}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1299855382248931`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2285193838678304`"}]]}], ",", 
         RowBox[{"0.9999999999999959`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0368728984701328`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0281176775680865`"}]]}], ",", 
         RowBox[{"0.9999999999999959`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.754970053928983`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], "}"}], 
       ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896753472735345`"}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.011804440605174`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3610068090401946`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.4188790204786382`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.47605121688632085`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551673791692544`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau01", "=", 
   RowBox[{"{", "\[InvisibleSpace]\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]], "}"}], 
       ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.588592416049253`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3319553546133363`"}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6365993777761907`"}]]}], ",", 
         RowBox[{"0.9999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9617072875678121`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29492977386810204`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7988413368189113`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]], "}"}], 
       ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9617072875678115`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999949`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.2949297738681061`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7988413368189207`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5885924160492624`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000087`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3319553546133382`"}]]}], ",", 
         RowBox[{"1.000000000000008`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6365993777761803`"}]]}]}], 
        "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]}]], 
        "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0646178676755347`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8079808062396185`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1962594186181639`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6017431979785299`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.858380259414446`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7358937247323103`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]}]], 
        "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6017431979785292`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8583802594144465`"}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7358937247323107`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0646178676755356`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8079808062396172`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1962594186181632`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "6"]}]], "}"}], 
       ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6934617890312818`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.693461789031285`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.047197551196597`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6934617890312813`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.693461789031285`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.047197551196597`"}]]}]}], "}"}]}],
       "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau02", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "15"]], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.22851938386783024`"}]]}], ",", 
         RowBox[{"0.9999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0368728984701336`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0281176775680863`"}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7549700539289823`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6755160819145565`"}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1299855382248942`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]], "}"}], 
       ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3610068090401946`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.41887902047863823`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.4760512168863211`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999971`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551673791692548`"}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896753472735347`"}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.011804440605174`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"14", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]}]], 
        "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7549700539289819`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.675516081914557`"}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1299855382248944`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.22851938386783097`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.036872898470133`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0281176775680865`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]}]], 
        "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551673791692535`"}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896753472735338`"}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0118044406051747`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3610068090401937`"}]]}], ",", 
         RowBox[{"0.9999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.41887902047863756`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.47605121688632146`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau03", "=", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6365993777761891`"}]]}], ",", 
         RowBox[{"0.9999999999999953`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9617072875678231`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29492977386809716`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7988413368189111`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.588592416049255`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.331955354613337`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7988413368189101`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5885924160492615`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999936`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.331955354613334`"}]]}], ",", 
         RowBox[{"0.9999999999999943`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.636599377776188`"}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9617072875678158`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29492977386810143`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"9", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7358937247323076`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999907`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0646178676755413`"}]]}], ",", 
         RowBox[{"0.9999999999999883`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8079808062396168`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1962594186181663`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999887`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6017431979785279`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999911`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8583802594144527`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"9", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1962594186181605`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000102`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6017431979785335`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8583802594144372`"}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7358937247323134`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000067`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0646178676755262`"}]]}], ",", 
         RowBox[{"1.0000000000000109`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.807980806239622`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\[ImaginaryI]", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0471975511965974`"}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.693461789031282`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.693461789031284`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0471975511965979`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.693461789031282`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6934617890312835`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau04", "=", 
   RowBox[{"{", "\[InvisibleSpace]\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "15"]], "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0281176775680858`"}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7549700539289832`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999953`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6755160819145558`"}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1299855382248942`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.22851938386783022`"}]]}], ",", 
         RowBox[{"0.999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.036872898470134`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]], "}"}], 
       ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.4760512168863209`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551673791692548`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896753472735347`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0118044406051734`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.361006809040195`"}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.4188790204786385`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"14", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]}]], 
        "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1299855382248942`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2285193838678308`"}]]}], ",", 
         RowBox[{"0.9999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.036872898470133`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0281176775680865`"}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7549700539289824`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999961`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.675516081914557`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]}]], 
        "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0118044406051747`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3610068090401937`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.41887902047863773`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.4760512168863215`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551673791692537`"}]]}], ",", 
         RowBox[{"0.9999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.989675347273534`"}]]}]}], "}"}]}],
       "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau05", "=", 
   RowBox[{"{", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]], "}"}], 
       ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999946`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.331955354613342`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.636599377776191`"}]]}], ",", 
         RowBox[{"0.999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9617072875678165`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.2949297738680986`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7988413368189108`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5885924160492593`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]], "}"}], 
       ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999954`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.2949297738680994`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999909`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7988413368189184`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999893`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.588592416049256`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3319553546133431`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.636599377776182`"}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9617072875678178`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]}]], 
        "}"}], ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8583802594144465`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7358937247323103`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.064617867675536`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.807980806239618`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1962594186181639`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6017431979785294`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]}]], 
        "}"}], ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8079808062396177`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1962594186181639`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6017431979785303`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8583802594144458`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.73589372473231`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.064617867675535`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "6"]}]], "}"}], 
       ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6934617890312844`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0471975511965972`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6934617890312813`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6934617890312844`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.047197551196597`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6934617890312818`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"HB", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "Tau00", ",", "Tau01", ",", "Tau02", ",", "Tau03", ",", "Tau04", ",", 
     "Tau05"}], "]"}]}], ";", 
  RowBox[{"Length", "[", "HB", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8910797919200897`*^9, 3.891079821248098*^9}, {
   3.891080084681531*^9, 3.891080086543787*^9}, {3.891884906126854*^9, 
   3.8918849065732403`*^9}, {3.891884953045138*^9, 3.891884970269169*^9}, {
   3.891885040871359*^9, 3.891885054015963*^9}, {3.89188514735235*^9, 
   3.8918851520732594`*^9}, {3.892718762953779*^9, 3.89271876659391*^9}, {
   3.892718811078599*^9, 3.892718854595645*^9}, {3.892718887756461*^9, 
   3.8927188881894817`*^9}, {3.892718963945938*^9, 3.892719076328328*^9}, {
   3.8927191313235693`*^9, 3.892719435984333*^9}, 3.892732286628009*^9, {
   3.8927329163417377`*^9, 3.892733148136415*^9}, {3.892733294506579*^9, 
   3.8927333619806767`*^9}, {3.892733392578689*^9, 3.8927335327102757`*^9}, 
   3.8928031358381977`*^9},
 CellLabel->
  "In[381]:=",ExpressionUUID->"b313dbfb-fa34-434f-bc7f-95cf501d5080"],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{
  3.892719436416244*^9, 3.892733051571385*^9, 3.892733534170477*^9, 
   3.8928021436707783`*^9, 3.8928023508092537`*^9, {3.892803153627768*^9, 
   3.892803158906329*^9}, 3.893066128198409*^9},
 CellLabel->
  "Out[388]=",ExpressionUUID->"c9f9c80a-334e-454e-8ef2-85acf440f168"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OmegaList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", "27"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"OmegaList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"OmegaList", ",", 
      RowBox[{
       RowBox[{"HB", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"OmegaList", ";"}]}], "Input",
 CellChangeTimes->{{3.889652972008184*^9, 3.889652994209395*^9}, {
  3.891079835118147*^9, 3.8910798357005*^9}, {3.8918851569705763`*^9, 
  3.891885157151795*^9}, {3.891885889285308*^9, 3.8918859058858013`*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"01f1ca35-b3f9-40a4-bd89-bb7a6a272b33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TauList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", "27"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"TauList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"TauList", ",", 
      RowBox[{"HB", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2", ",", "1"}], "]"}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"TauList", ";"}]}], "Input",
 CellChangeTimes->{
  3.8896529968439074`*^9, {3.89188516131756*^9, 3.8918851615119333`*^9}, {
   3.8918864247653027`*^9, 3.891886434378007*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"20883000-bf02-4917-9fe7-727aa16cb6fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"XiList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", "27"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"XiList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"XiList", ",", 
      RowBox[{"HB", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.891885165969164*^9, 3.891885166161621*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"4d4a291f-f841-4b52-bc8d-de0b38c66fe7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Compute the modular data", "Section",
 CellChangeTimes->{{3.891885390008675*^9, 
  3.8918854041356697`*^9}},ExpressionUUID->"f98445ad-47da-4e9b-be48-\
460da76edde9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Compute", " ", "the", " ", "S", " ", "matrix"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8918854126244593`*^9, 3.891885422027924*^9}},
 CellLabel->
  "In[5691]:=",ExpressionUUID->"e65af036-b4c3-4bfe-8c38-9585ef94d6ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{"5", ",", "12"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zeta24", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "*", "Pi", "*", 
     RowBox[{"I", "/", "24"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z6", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"B1", "[", 
     RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "*", "Pi", "*", "I", "*", "x1", "*", "x2", "*", 
      RowBox[{"m", "/", "6"}]}], "]"}]}], ";"}],
  FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"aa", "[", "i", "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "Pi"}], "*", "I", "*", 
       RowBox[{"i", "^", "2"}], "*", 
       RowBox[{"m", "/", "6"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"6", "*", "6"}], "+", 
         RowBox[{"4", "*", "6"}]}], "]"}]}], ")"}], "/", "2"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"zeta24", "^", 
    RowBox[{"(", "5", ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8896542895600843`*^9, 3.889654320285378*^9}, {
  3.8918849160344877`*^9, 3.8918849172888536`*^9}, {3.8918851895424337`*^9, 
  3.891885189989787*^9}, {3.8918853751186857`*^9, 3.89188538113871*^9}, {
  3.891885428586084*^9, 3.891885470787018*^9}, {3.892719451930481*^9, 
  3.892719496920727*^9}, {3.892733543522387*^9, 3.892733551767399*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"abd40f35-c7aa-4c08-9859-89c95400503d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Simples3", " ", "gives", " ", "the", " ", "list", " ", "for", " ", "the", 
    " ", "third", " ", "set", " ", "of", " ", "simple", " ", "objects", " ", 
    "in", " ", "the", " ", "center"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Simples3", "=", " ", 
     RowBox[{"Array", "[", 
      RowBox[{"0", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a", "=", "1"}], ",", 
     RowBox[{"a", "<=", 
      RowBox[{"n", "-", "1"}]}], ",", 
     RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{"a", "+", "1"}]}], ",", 
       RowBox[{"b", "<=", "n"}], ",", 
       RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Simples3", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z6", "[", 
            RowBox[{"[", "a", "]"}], "]"}], ",", 
           RowBox[{"Z6", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"k", "=", 
         RowBox[{"k", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8918854904149017`*^9, 3.8918855075752487`*^9}, {
  3.891885542954397*^9, 3.891885601532543*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"920fba0d-c2af-41ae-a95a-6c29b66a3e58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "compute", " ", "each", " ", "block", " ", "of", " ", "the", 
    " ", "S", " ", "matrix", " ", "below"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S11", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"Z6", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Z6", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S22", "=", "S11"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.8918856226933117`*^9, {3.8918856553846607`*^9, 3.891885669422682*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"a8191d93-9513-4fc5-944d-d03f54e108fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S12", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", "1"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"Z6", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Z6", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S21", "=", 
    RowBox[{"Transpose", "[", "S12", "]"}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.891885689537718*^9, 3.891885692632894*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"e1486ba6-eed6-40c3-a763-9d7bcfd4d58b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S13", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", "2"}], ")"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"B1", "[", 
         RowBox[{
          RowBox[{"Z6", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Simples3", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "1"}], "]"}], "]"}], "+", 
           RowBox[{"Simples3", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "2"}], "]"}], "]"}]}]}], "]"}], "]"}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S31", "=", 
    RowBox[{"Transpose", "[", "S13", "]"}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.891885709627946*^9, 3.8918857100285587`*^9}},
 CellLabel->
  "In[412]:=",ExpressionUUID->"c6066a2b-97ee-409b-ab49-cc50b948edb7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S23", "=", "S13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S32", "=", 
   RowBox[{"Transpose", "[", "S23", "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[414]:=",ExpressionUUID->"a924f971-fe06-4bbc-a857-58e20fd82bb4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S14", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"d", "*", 
       RowBox[{"B1", "[", 
        RowBox[{
         RowBox[{"Z6", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"TauList", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S41", "=", 
    RowBox[{"Transpose", "[", "S14", "]"}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.891885726961337*^9, 3.891885727864174*^9}, {
   3.8918863833481283`*^9, 3.891886395156645*^9}, 3.8918864497732067`*^9},
 CellLabel->
  "In[416]:=",ExpressionUUID->"380f8b55-265d-4b49-9279-98f662b40dac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S24", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "d"}], "*", 
      RowBox[{"B1", "[", 
       RowBox[{
        RowBox[{"Z6", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"TauList", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S42", "=", 
   RowBox[{"Transpose", "[", "S24", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8918857364967203`*^9, 3.891885737190193*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"4606ee1b-8a5b-49a1-ae3a-8fd0bda4c330"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S33", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", " ", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "1"}], "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}], "+", 
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
        ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[420]:=",ExpressionUUID->"1b802fab-cd2c-4f99-98a8-21045cd676ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S34", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S43", "=", 
   RowBox[{"Transpose", "[", "S34", "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[421]:=",ExpressionUUID->"bae30188-dc58-4cb5-820d-b37d75c939d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S41", "=", 
    RowBox[{"Transpose", "[", "S14", "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.8918857824299583`*^9, 3.891885785495791*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"39f8bc63-9255-4abe-bcea-04f7bd3a14cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S43", "=", 
   RowBox[{"Transpose", "[", "S34", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S44", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"OmegaList", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "*", 
        RowBox[{"OmegaList", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"TauList", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "+", 
             RowBox[{"TauList", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "+", 
             RowBox[{"Z6", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"Z6", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "[", 
          RowBox[{"d", "*", 
           RowBox[{"OmegaList", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "*", 
           RowBox[{"OmegaList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "*", 
           RowBox[{"c", "^", "6"}], "*", 
           RowBox[{"aa", "[", 
            RowBox[{"TauList", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}], "*", 
           RowBox[{"aa", "[", 
            RowBox[{"TauList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}], ")"}]}], "]"}], ")"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"XiList", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "i1"}], "]"}], "]"}], "*", 
               RowBox[{"XiList", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "i2"}], "]"}], "]"}], "*", 
               RowBox[{"B1", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"TauList", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "+", 
                  RowBox[{"TauList", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "+", 
                  RowBox[{"Z6", "[", 
                   RowBox[{"[", "i1", "]"}], "]"}], "-", 
                  RowBox[{"Z6", "[", 
                   RowBox[{"[", "i2", "]"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"Z6", "[", 
                   RowBox[{"[", "i1", "]"}], "]"}], "-", 
                  RowBox[{"Z6", "[", 
                   RowBox[{"[", "i2", "]"}], "]"}]}]}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i1", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i2", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"S44", ";"}]}], "Input",
 CellChangeTimes->{{3.891885791459322*^9, 3.8918858123240767`*^9}, {
  3.8918859614680347`*^9, 3.891885967661566*^9}, {3.8918860393215322`*^9, 
  3.891886039714981*^9}, {3.891886135733389*^9, 3.891886168467834*^9}, {
  3.891886251079157*^9, 3.89188628567087*^9}, {3.8918864656271343`*^9, 
  3.891886482619527*^9}, {3.892802500181098*^9, 3.892802519892673*^9}},
 CellLabel->
  "In[424]:=",ExpressionUUID->"ccf61c37-149f-43fb-97d3-c7e22f15b76d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "S", " ", "is", " ", "the", " ", "unnormalized", " ", "S", " ", "matrix"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.89162215529438*^9, 3.891622206206162*^9}},
 CellLabel->
  "In[5722]:=",ExpressionUUID->"34ca6ef6-5069-4b29-85af-7a29cbad2397"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"S11", "S12", "S13", "S14"},
        {"S21", "S22", "S23", "S24"},
        {"S31", "S32", "S33", "S34"},
        {"S41", "S42", "S43", "S44"}
       }], "\[NoBreak]", ")"}], "//", "ArrayFlatten"}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891522275779155*^9, 3.8915222877739*^9}, {
   3.8915223337350473`*^9, 3.8915223685742683`*^9}, {3.891522446607284*^9, 
   3.8915224530075693`*^9}, {3.89152252545039*^9, 3.891522656576198*^9}, 
   3.89153490377479*^9, 3.891534998284932*^9, 3.89153511327028*^9, {
   3.8915352261477118`*^9, 3.891535268607704*^9}, {3.891535378369116*^9, 
   3.8915355791838713`*^9}, {3.891535649018499*^9, 3.8915356500508327`*^9}, {
   3.8915357001317463`*^9, 3.8915357121177063`*^9}, {3.8915357443048897`*^9, 
   3.891535767814622*^9}, {3.891535842375526*^9, 3.89153590304578*^9}, 
   3.891535956619472*^9, {3.8915360794799747`*^9, 3.8915361741067057`*^9}, 
   3.8915365295845833`*^9, 3.8915366048501062`*^9, 3.891536964389374*^9, {
   3.891537051236334*^9, 3.891537052753234*^9}, 3.891622170386688*^9},
 CellLabel->
  "In[427]:=",ExpressionUUID->"58b7ff6e-87ce-4caf-b26a-6aa257e6f530"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.88969841059379*^9, 3.889698414936694*^9}, 
   3.89188633860469*^9, {3.891886545898922*^9, 3.891886568966053*^9}, 
   3.891886701929038*^9},
 CellLabel->
  "In[5724]:=",ExpressionUUID->"88431638-4d59-47e8-b5f6-52ad5ef681a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", "the", " ", "entries", " ", "for", " ", "T"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"T1", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", "n", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"T1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "=", 
       RowBox[{"B1", "[", 
        RowBox[{
         RowBox[{"Z6", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"Z6", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T2", "=", "T1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T3", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a", "=", "1"}], ",", 
     RowBox[{"a", "<=", 
      RowBox[{"n", "-", "1"}]}], ",", " ", 
     RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{"a", "+", "1"}]}], ",", 
       RowBox[{"b", "<=", "n"}], ",", " ", 
       RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"T3", "[", 
          RowBox[{"[", "k", "]"}], "]"}], " ", "=", " ", 
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"Z6", "[", 
            RowBox[{"[", "a", "]"}], "]"}], ",", 
           RowBox[{"Z6", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}], "]"}]}], ";", 
        RowBox[{"k", "=", 
         RowBox[{"k", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T4", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T4", "=", "OmegaList"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.891179692216031*^9, 3.8911797215526257`*^9}, {
   3.891179781015027*^9, 3.8911798369992657`*^9}, 3.891179890507677*^9, {
   3.891179922536775*^9, 3.891179922916121*^9}, {3.891179975489142*^9, 
   3.891180054279901*^9}, {3.891180113573738*^9, 3.8911801749201*^9}, {
   3.8911803737995977`*^9, 3.8911805429136763`*^9}, 3.8912601473429613`*^9, {
   3.891886716419161*^9, 3.891886753257098*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"d38d6528-8f14-4257-af31-ee3f122b05c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "T", " ", "matrix", " ", "is", " ", "defined", " ", "as", " ", "the", " ", 
    "following"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"T", "=", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Join", "[", 
      RowBox[{"T1", ",", "T2", ",", "T3", ",", "T4"}], "]"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.8911803715288973`*^9, {3.891180555445418*^9, 3.891180569429665*^9}, 
   3.891886762235519*^9},
 CellLabel->
  "In[436]:=",ExpressionUUID->"db41e180-e60e-457a-9ca6-67b886b80a48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "the", " ", "power", " ", "of", " ", "S", " ", "is", " ", 
    "the", " ", "charge", " ", "conjugation", " ", "matrix"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Spower", "=", 
    RowBox[{"S", ".", "S"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8913476121625443`*^9, 3.89134764116512*^9}, 
   3.891347818764915*^9, {3.891886772492382*^9, 3.891886783649414*^9}, 
   3.892802323947837*^9, {3.892802596567294*^9, 3.892802597695352*^9}, {
   3.892803369276906*^9, 3.892803395467925*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"0aab58d3-26c7-4d46-9b56-4b8f659105f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", "the", " ", "global", " ", "dimension"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"GlobalDim", " ", "=", 
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "i"}], "]"}], "]"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.891347536993822*^9, 3.891347542669055*^9}, {
  3.89188679783494*^9, 3.8918868100309753`*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"a3f11b69-5231-4563-9a18-1dda4aec6cdb"],

Cell[BoxData[
 RowBox[{"360", " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", 
    SqrtBox["15"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.891886810672772*^9, 3.8925393916139803`*^9, 
  3.8927195477873898`*^9, 3.8927335877471027`*^9, 3.8928021852865067`*^9, 
  3.8928024289090023`*^9, 3.8928025762070827`*^9, 3.892803160965892*^9, 
  3.8928033984278393`*^9, 3.893066188569708*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"3eebbc5a-984d-4111-bd31-d6f7014ad87e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Fusion coefficients", "Section",
 CellChangeTimes->{{3.891886856561144*^9, 
  3.8918868650498037`*^9}},ExpressionUUID->"6e2fcf43-0c3a-48f3-bf30-\
4e049fed6df8"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Using", " ", "Verlinde", " ", "formula"}], ",", " ", 
   RowBox[{
   "we", " ", "can", " ", "compute", " ", "the", " ", "fusion", " ", 
    "coefficients"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8916223547084846`*^9, 3.8916223983189373`*^9}},
 CellLabel->
  "In[5736]:=",ExpressionUUID->"e5736668-c6bd-41b9-9443-504619c50845"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionCoeff", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "GlobalDim"}], ")"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "m"}], "]"}], "]"}], "*", 
            RowBox[{"S", "[", 
             RowBox[{"[", 
              RowBox[{"b", ",", "m"}], "]"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"S", "[", 
              RowBox[{"[", 
               RowBox[{"c", ",", "m"}], "]"}], "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"S", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "m"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"n", "*", 
            RowBox[{"(", 
             RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.891537607045217*^9, 3.891537673711625*^9}, {
   3.891537707191065*^9, 3.8915377255491333`*^9}, {3.891613817063743*^9, 
   3.891613832878909*^9}, 3.8916215701198273`*^9, {3.8916223387247543`*^9, 
   3.891622348883523*^9}},
 CellLabel->
  "In[439]:=",ExpressionUUID->"c7574f5d-3fc3-466c-bc44-013c8286eeeb"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.891623024326635*^9, 3.8916230346330147`*^9}},
 CellLabel->
  "In[5738]:=",ExpressionUUID->"e8c53ae0-5e96-4496-8294-67241b3f18b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "remove", " ", "unnecessary", " ", "computation", " ", "errors",
     " ", "for", " ", "the", " ", "fusion", " ", "coefficients", " ", "by", 
    " ", "running", " ", "the", " ", "following", " ", "code"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", " ", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"n", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "3"}], ")"}]}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", " ", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], ",", " ", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", 
         RowBox[{"n", "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "3"}], ")"}]}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], "<", 
            "0.0001"}], ",", " ", 
           RowBox[{
            RowBox[{"FusionCoeff", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "=", "0"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], "<", 
            "0.0001"}], ",", 
           RowBox[{
            RowBox[{"FusionCoeff", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "=", 
            RowBox[{"Re", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}]}]}], 
          "]"}]}]}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.891613671494954*^9, 3.891613675703805*^9}, {
  3.8916137668893633`*^9, 3.891613768325686*^9}, {3.8916142147976923`*^9, 
  3.891614255351017*^9}, {3.891614290577029*^9, 3.8916143376739902`*^9}, {
  3.891614707633748*^9, 3.8916147147189198`*^9}, {3.89162131545783*^9, 
  3.891621376174101*^9}, {3.8916214385943336`*^9, 3.891621493704438*^9}, {
  3.8916230386232967`*^9, 3.891623072040979*^9}, {3.893066303547882*^9, 
  3.893066312313043*^9}},ExpressionUUID->"3acdc101-18cd-471f-9e91-\
732d8341cf9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "fusion", " ", "matrix", " ", "N_i", " ", "is", " ", "given", 
     " ", "by", " ", 
     RowBox[{"FusionCoeff", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", "For", " ", 
     "example"}], ",", " ", 
    RowBox[{
     RowBox[{"FusionCoeff", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "should", " ", "be", " ", "the", 
     " ", "identity", " ", "matrix"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FusionCoeff", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "MatrixForm"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8916231010377502`*^9, 3.891623192134384*^9}, {
  3.89188905876891*^9, 3.891889065675102*^9}, {3.893066266076448*^9, 
  3.89306627912897*^9}},
 CellLabel->
  "In[443]:=",ExpressionUUID->"0e3117bb-2ef1-4cd8-a928-bf601ce98d22"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{
  3.892539794786025*^9, {3.892539826556211*^9, 3.892539827969266*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"27e9b10b-fe80-4431-bed6-69e48afde7c2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", "1", "1", "1", 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}]},
     {"1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}]},
     {"1", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], "1", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}]},
     {"1", "1", "1", "1", "1", "1", 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}]},
     {"1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}]},
     {"1", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], "1", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}]},
     {
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], "1", "1", "1", "1", "1", "1", 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}]},
     {
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], "1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}]},
     {
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], "1", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], "1", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}]},
     {
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], "1", "1", "1", "1", "1", "1", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}]},
     {
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], "1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}]},
     {
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"4", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SqrtBox["15"]}], ")"}]}], "1", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], "1", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "3"}]], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}]},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-15.4\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -15.36845797034375493694824399426579475403`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"900", "+", 
                  RowBox[{"240", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -15.368457970343755`]},
        "NumericalApproximation"],
       Root[900 + 240 #^2 + #^4& , 3, 0]], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-15.4\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -15.36845797034375493694824399426579475403`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"900", "+", 
                  RowBox[{"240", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -15.368457970343755`]},
        "NumericalApproximation"],
       Root[900 + 240 #^2 + #^4& , 3, 0]], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], "0", 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-15.4\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -15.36845797034375493694824399426579475403`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"900", "+", 
                  RowBox[{"240", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -15.368457970343755`]},
        "NumericalApproximation"],
       Root[900 + 240 #^2 + #^4& , 3, 0]], 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-15.4\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -15.36845797034375493694824399426579475403`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"900", "+", 
                  RowBox[{"240", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -15.368457970343755`]},
        "NumericalApproximation"],
       Root[900 + 240 #^2 + #^4& , 3, 0]], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], "0", 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["15"]}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-15.4\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -15.36845797034375493694824399426579475403`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"900", "+", 
                  RowBox[{"240", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -15.368457970343755`]},
        "NumericalApproximation"],
       Root[900 + 240 #^2 + #^4& , 3, 0]], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["15"]}], ")"}]}]]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], "0", 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-15.4\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -15.36845797034375493694824399426579475403`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"900", "+", 
                  RowBox[{"240", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -15.368457970343755`]},
        "NumericalApproximation"],
       Root[900 + 240 #^2 + #^4& , 3, 0]], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-15.4\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -15.36845797034375493694824399426579475403`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"900", "+", 
                  RowBox[{"240", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -15.368457970343755`]},
        "NumericalApproximation"],
       Root[900 + 240 #^2 + #^4& , 3, 0]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], "0", 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["15"]}], ")"}]}]]}], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["15"]}], ")"}]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-15.4\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -15.36845797034375493694824399426579475403`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"900", "+", 
                  RowBox[{"240", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -15.368457970343755`]},
        "NumericalApproximation"],
       Root[900 + 240 #^2 + #^4& , 3, 0]], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], "0", 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-15.4\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -15.36845797034375493694824399426579475403`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"900", "+", 
                  RowBox[{"240", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -15.368457970343755`]},
        "NumericalApproximation"],
       Root[900 + 240 #^2 + #^4& , 3, 0]], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       SqrtBox["15"]}], "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SqrtBox["15"]}], ")"}]}]]}], 
      RowBox[{"5", "+", 
       SqrtBox["15"]}], 
      InterpretationBox[
       TemplateBox[{"Root", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             TemplateBox[{"\"-15.4\"", 
               DynamicBox[
                FEPrivate`FrontEndResource[
                "FEExpressions", "NumericalApproximationElider"]]}, 
              "RowDefault"], ShowStringCharacters -> 
             False], -15.36845797034375493694824399426579475403`16.\
105104768022994, Editable -> False], " ", "\[ImaginaryI]"}], 
         TagBox[
          RowBox[{"Root", "[", 
            RowBox[{
              RowBox[{
                RowBox[{"900", "+", 
                  RowBox[{"240", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                  SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
          Short[#, 7]& ], 
         Complex[0., -15.368457970343755`]},
        "NumericalApproximation"],
       Root[900 + 240 #^2 + #^4& , 3, 0]], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", 
      RowBox[{"11.120720658275625`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.4664850142148374`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068186`"}], "+", 
       RowBox[{"1.199040866595169`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275635`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.2581146377223237`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.2477373120681845`"}], "+", 
       RowBox[{"1.5765166949677223`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068157`"}], "+", 
       RowBox[{"6.661338147750939`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068192`"}], "-", 
       RowBox[{"2.4480417692984702`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275594`", "\[VeryThinSpace]", "+", 
       RowBox[{"8.881784197001252`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.12072065827559`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.325873406851315`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414852`"}], "-", 
       RowBox[{"3.863576125695545`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "-", 
       RowBox[{"7.729175491283044`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068184`"}], "+", 
       RowBox[{"1.2952423967755987`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275618`", "\[VeryThinSpace]", "-", 
       RowBox[{"8.25803606331921`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068185`"}], "+", 
       RowBox[{"1.2804750203547644`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068184`"}], "-", 
       RowBox[{"2.807558327013138`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068129`"}], "+", 
       RowBox[{"3.1061135510760255`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275602`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3322676295501878`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275603`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.7977620220553945`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414862`"}], "-", 
       RowBox[{"3.197442310920451`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275637`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.511926553382167`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068179`"}], "+", 
       RowBox[{"1.2508334757905925`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275628`", "\[VeryThinSpace]", "-", 
       RowBox[{"7.369857643619085`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068184`"}], "+", 
       RowBox[{"1.1916571783847519`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068145`"}], "+", 
       RowBox[{"1.0047518372857667`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068216`"}], "-", 
       RowBox[{"1.9040324872321435`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275594`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.021405182655144`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275593`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.021405182655144`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414855`"}], "-", 
       RowBox[{"3.241851231905457`*^-14", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.247737312068186`"}], "+", 
       RowBox[{"1.199040866595169`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.8145822594493904`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068178`"}], "+", 
       RowBox[{"2.398081733190338`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.294042209501048`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275589`"}], "+", 
       RowBox[{"5.81756864903582`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275573`"}], "-", 
       RowBox[{"6.350475700855895`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068175`", "\[VeryThinSpace]", "-", 
       RowBox[{"6.328271240363392`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.24773731206818`", "\[VeryThinSpace]", "-", 
       RowBox[{"7.049916206369744`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414843`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.284661597215745`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.24773731206818`"}], "+", 
       RowBox[{"1.4284691597306177`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275621`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.5091304546614126`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.2477373120681765`"}], "+", 
       RowBox[{"1.4137017833097832`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275626`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.9103564611840696`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275664`"}], "-", 
       RowBox[{"1.1546319456101628`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275623`"}], "-", 
       RowBox[{"1.1102230246251565`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120682`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.1748367720300757`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.24773731206816`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.420895757774724`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414855`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.6629367034256575`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068187`"}], "+", 
       RowBox[{"1.650513764655649`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.12072065827562`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.1316546262888594`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.24773731206818`"}], "+", 
       RowBox[{"1.7911776116823363`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.0213787636465852`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.12072065827558`"}], "+", 
       RowBox[{"3.6415315207705135`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275621`"}], "-", 
       RowBox[{"5.551115123125783`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068186`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.1102230246251565`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068182`", "\[VeryThinSpace]", "-", 
       RowBox[{"7.216449660063518`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414846`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.1958437552457326`*^-14", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", 
      RowBox[{"11.120720658275637`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.2581146377223237`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068178`"}], "+", 
       RowBox[{"2.4424906541753444`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275646`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.8275060928982522`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068178`"}], "+", 
       RowBox[{"2.6423307986078726`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.24773731206815`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.0547118733938987`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120681845`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.275157922644212`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275609`"}], "-", 
       RowBox[{"3.552713678800501`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275603`"}], "-", 
       RowBox[{"3.552713678800501`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414887`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.1316282072803006`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275632`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.980435551942084`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068175`"}], "+", 
       RowBox[{"2.5461292684274427`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.12072065827563`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.460456546558542`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068179`"}], "+", 
       RowBox[{"2.0946029745057116`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068176`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.5451776150328614`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068121`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.317623967330804`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275616`"}], "+", 
       RowBox[{"5.329070518200751`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275618`"}], "-", 
       RowBox[{"2.042810365310288`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414898`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.2878587085651816`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275644`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3587106581519962`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068174`"}], "+", 
       RowBox[{"2.612742649904952`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275642`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.282820862618517`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068178`"}], "+", 
       RowBox[{"2.005785132535699`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068138`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.886579864025407`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120682085`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.3814283878209608`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275609`"}], "-", 
       RowBox[{"4.440892098500626`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275605`"}], "-", 
       RowBox[{"4.440892098500626`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.74596669241489`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.7763568394002505`*^-14", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.2477373120681845`"}], "+", 
       RowBox[{"1.509903313490213`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.294042209501048`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068178`"}], "+", 
       RowBox[{"2.6201263381153694`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275626`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.3704930495993278`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275589`", "\[VeryThinSpace]", "-", 
       RowBox[{"5.551115123125783`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275573`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.661338147750939`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068174`"}], "+", 
       RowBox[{"7.882583474838611`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068178`"}], "+", 
       RowBox[{"8.215650382226158`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414843`"}], "-", 
       RowBox[{"5.062616992290714`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068178`"}], "+", 
       RowBox[{"1.8577909931598457`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275625`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.0887914229614537`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068179`"}], "+", 
       RowBox[{"1.3174468572681019`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275626`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.8421973620489595`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275664`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.4210854715202004`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275625`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.554312234475219`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068198`"}], "+", 
       RowBox[{"2.1922426865400393`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068159`"}], "-", 
       RowBox[{"3.912192800519742`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414855`"}], "-", 
       RowBox[{"4.618527782440651`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.2477373120681845`"}], "+", 
       RowBox[{"2.0354266770998707`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275621`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.22497752618888`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068182`"}], "+", 
       RowBox[{"1.8947628300731834`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275621`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.8866062830339658`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275578`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.419486915845482`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.728750807065808`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068184`"}], "+", 
       RowBox[{"3.885780586188048`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.24773731206818`"}], "+", 
       RowBox[{"8.104628079763643`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414848`"}], "-", 
       RowBox[{"5.1958437552457326`*^-14", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.247737312068157`"}], "+", 
       RowBox[{"6.827871601444713`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.12072065827559`"}], "+", 
       RowBox[{"5.81756864903582`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068151`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.43689570931383`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275587`", "\[VeryThinSpace]", "-", 
       RowBox[{"5.595524044110789`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624219`"}], "-", 
       RowBox[{"4.039838250152591`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.99720510362422`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.0398382501525205`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918285`"}], "-", 
       RowBox[{"6.536595597798646`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918287`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.536595597798631`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "8.668866227643354`*^-16"}], "+", 
       RowBox[{"4.956485250765735`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340816`"}], "-", 
       RowBox[{"3.6786484208540506`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.5603603291378425`"}], "-", 
       RowBox[{"9.63082659845704`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.12386865603408`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540524`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137841`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457045`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.0866543998070488`*^-14"}], "+", 
       RowBox[{"8.079676500305`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"8.605592605170568`*^-14", "-", 
       RowBox[{"8.079676500304974`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.2391868132042786`*^-14"}], "-", 
       RowBox[{"13.073191195597408`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.834710857315067`*^-14"}], "+", 
       RowBox[{"13.073191195597168`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.6349856678452877`*^-15", "-", 
       RowBox[{"1.5766513485124462`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340714`"}], "+", 
       RowBox[{"3.6786484208540533`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.5603603291377475`"}], "+", 
       RowBox[{"9.630826598457093`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340754`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540497`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137753`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.63082659845709`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.99720510362431`"}], "+", 
       RowBox[{"4.039838250152458`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624299`", "\[VeryThinSpace]", "-", 
       RowBox[{"4.039838250152458`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918308`", "\[VeryThinSpace]", "-", 
       RowBox[{"6.536595597798633`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918308`"}], "+", 
       RowBox[{"6.536595597798633`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.953263498818088`*^-17", "+", 
       RowBox[{"1.425299983043779`*^-15", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.2477373120681925`"}], "-", 
       RowBox[{"2.4646951146678475`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275571`"}], "-", 
       RowBox[{"6.350475700855895`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068185`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.3084646133829665`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275573`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.616929226765933`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.9972051036242195`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.0398382501525205`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624223`"}], "-", 
       RowBox[{"4.039838250152451`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918274`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.536595597798674`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.32171568391827`"}], "-", 
       RowBox[{"6.536595597798658`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.327627499470652`*^-15", "-", 
       RowBox[{"2.038441235685445`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.12386865603407`"}], "-", 
       RowBox[{"3.6786484208540955`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137728`"}], "-", 
       RowBox[{"9.630826598457084`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340696`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854099`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137726`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457089`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.116763979196367`*^-14"}], "-", 
       RowBox[{"8.079676500304966`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.4855354108347462`*^-14"}], "+", 
       RowBox[{"8.079676500304942`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.594458181084329`*^-14"}], "+", 
       RowBox[{"13.07319119559741`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"9.9518612750173`*^-14", "-", 
       RowBox[{"13.073191195597168`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.2958357141322832`*^-15"}], "+", 
       RowBox[{"1.3391412646983414`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560341167`"}], "+", 
       RowBox[{"3.678648420854067`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137844`"}], "+", 
       RowBox[{"9.630826598457018`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560341216`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854065`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137849`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457014`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624252`", "\[VeryThinSpace]", "-", 
       RowBox[{"4.039838250152498`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624238`"}], "+", 
       RowBox[{"4.039838250152495`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918324`"}], "+", 
       RowBox[{"6.53659559779861`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918326`", "\[VeryThinSpace]", "-", 
       RowBox[{"6.536595597798606`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.704440948250192`*^-15", "-", 
       RowBox[{"5.601735859708882`*^-16", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"11.120720658275594`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.021405182655144`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068174`", "\[VeryThinSpace]", "-", 
       RowBox[{"7.438494264988549`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275607`"}], "-", 
       RowBox[{"3.552713678800501`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068173`"}], "+", 
       RowBox[{"8.382183835919932`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918288`"}], "-", 
       RowBox[{"6.536595597798649`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918276`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.536595597798675`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624238`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.039838250152496`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624243`"}], "-", 
       RowBox[{"4.039838250152491`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.4853829954865272`*^-15"}], "-", 
       RowBox[{"7.458604924244289`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137789`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457077`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340923`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854061`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137794`"}], "-", 
       RowBox[{"9.630826598457068`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340923`"}], "-", 
       RowBox[{"3.6786484208540635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.0385473909343915`*^-14"}], "+", 
       RowBox[{"13.07319119559725`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.3563372309065105`*^-14", "-", 
       RowBox[{"13.073191195597312`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.543652599204167`*^-14", "+", 
       RowBox[{"8.079676500305021`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"7.963139515049649`*^-14", "-", 
       RowBox[{"8.079676500304942`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.1265285699987714`*^-15", "-", 
       RowBox[{"4.997161115010443`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137811`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457071`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340794`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137802`"}], "+", 
       RowBox[{"9.630826598457071`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.123868656034083`"}], "+", 
       RowBox[{"3.6786484208540693`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918299`"}], "+", 
       RowBox[{"6.536595597798583`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918331`", "\[VeryThinSpace]", "-", 
       RowBox[{"6.536595597798663`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624256`"}], "+", 
       RowBox[{"4.039838250152481`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624265`", "\[VeryThinSpace]", "-", 
       RowBox[{"4.039838250152485`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.9498608783738264`*^-15"}], "+", 
       RowBox[{"1.8312365474389224`*^-15", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"11.120720658275589`", "\[VeryThinSpace]", "+", 
       RowBox[{"8.881784197001252`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068179`", "\[VeryThinSpace]", "-", 
       RowBox[{"7.327471962526033`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275602`"}], "-", 
       RowBox[{"2.6645352591003757`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068178`"}], "+", 
       RowBox[{"9.325873406851315`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918287`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.536595597798632`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918272`"}], "-", 
       RowBox[{"6.536595597798658`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624243`"}], "-", 
       RowBox[{"4.039838250152491`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624243`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.039838250152486`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3.6313129258827187`*^-16", "+", 
       RowBox[{"2.980016014094627`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.5603603291377866`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.63082659845707`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340954`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854065`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137792`"}], "-", 
       RowBox[{"9.63082659845706`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340967`"}], "-", 
       RowBox[{"3.678648420854068`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"9.812592360460344`*^-15", "-", 
       RowBox[{"13.073191195597241`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.4596328624545916`*^-14"}], "+", 
       RowBox[{"13.073191195597301`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.959856491587173`*^-14"}], "-", 
       RowBox[{"8.079676500305021`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "7.402347145762517`*^-14"}], "+", 
       RowBox[{"8.079676500304938`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.585139588251958`*^-16", "+", 
       RowBox[{"3.267137166189607`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.56036032913781`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457062`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340825`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854072`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137798`"}], "+", 
       RowBox[{"9.630826598457066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.123868656034085`"}], "+", 
       RowBox[{"3.678648420854076`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918288`", "\[VeryThinSpace]", "-", 
       RowBox[{"6.53659559779859`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918317`"}], "+", 
       RowBox[{"6.53659559779867`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624253`", "\[VeryThinSpace]", "-", 
       RowBox[{"4.039838250152487`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624261`"}], "+", 
       RowBox[{"4.039838250152489`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3.4754790977047457`*^-15", "-", 
       RowBox[{"1.4836244350517929`*^-15", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "13.745966692414852`"}], "-", 
       RowBox[{"3.863576125695545`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414841`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.3290705182007514`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414887`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.042810365310288`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414841`"}], "-", 
       RowBox[{"5.10702591327572`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "9.28547235294149`*^-16"}], "-", 
       RowBox[{"4.756230334224854`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.918410418762596`*^-15", "-", 
       RowBox[{"2.142554972436835`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.0736603572650064`*^-15"}], "-", 
       RowBox[{"1.535960360713649`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3.195643227620383`*^-16", "+", 
       RowBox[{"3.490823252715639`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.9912553016275863`*^-16", "-", 
       RowBox[{"1.8339737317306506`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207404`"}], "-", 
       RowBox[{"11.904356355206037`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207376`", "\[VeryThinSpace]", "+", 
       RowBox[{"11.904356355206033`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207406`", "\[VeryThinSpace]", "+", 
       RowBox[{"11.904356355206028`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207369`"}], "-", 
       RowBox[{"11.904356355206042`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.092993518414066`*^-15", "+", 
       RowBox[{"1.378609756932414`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.193889657764172`*^-15"}], "-", 
       RowBox[{"1.392568235246283`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.556720874322549`*^-15", "-", 
       RowBox[{"8.824624884081966`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.073606572250877`*^-16"}], "+", 
       RowBox[{"4.117727099565054`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.6511968414547415`*^-17"}], "-", 
       RowBox[{"1.2104868161469415`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207468`"}], "+", 
       RowBox[{"11.90435635520601`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207467`", "\[VeryThinSpace]", "-", 
       RowBox[{"11.904356355205984`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207456`", "\[VeryThinSpace]", "-", 
       RowBox[{"11.904356355206014`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207472`"}], "+", 
       RowBox[{"11.904356355205977`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.239650576749415`*^-16"}], "+", 
       RowBox[{"2.601432095420832`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.735807474412841`*^-16", "-", 
       RowBox[{"1.5054841299868665`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.95463161621876`*^-15", "+", 
       RowBox[{"1.3346347212834788`*^-17", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.9405734882488006`*^-15"}], "-", 
       RowBox[{"1.6452045188023693`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.204595629542881`*^-15"}], "-", 
       RowBox[{"2.2636017231945307`*^-16", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "-", 
       RowBox[{"7.729175491283044`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068179`"}], "+", 
       RowBox[{"1.2730379362830956`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275632`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.980435551942084`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068178`"}], "+", 
       RowBox[{"1.7689731511898332`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340807`"}], "-", 
       RowBox[{"3.67864842085405`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.12386865603407`"}], "-", 
       RowBox[{"3.6786484208540964`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.56036032913779`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457075`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.5603603291377866`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457071`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207404`"}], "-", 
       RowBox[{"11.904356355206037`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.5603603291378025`"}], "+", 
       RowBox[{"9.6308265984571`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340776`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540777`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137796`"}], "+", 
       RowBox[{"9.630826598457098`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340763`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540773`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068185`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.4916514124461173`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068129`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.4424906541753444`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275603`"}], "+", 
       RowBox[{"4.440892098500626`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275605`"}], "-", 
       RowBox[{"2.1760371282653068`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414866`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.2878587085651816`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137822`"}], "-", 
       RowBox[{"9.630826598457103`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340994`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540595`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137825`"}], "-", 
       RowBox[{"9.630826598457093`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560341007`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.12386865603407`"}], "+", 
       RowBox[{"3.678648420854044`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.123868656034128`"}], "+", 
       RowBox[{"3.678648420854089`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.56036032913781`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.56036032913781`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457062`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207455`"}], "+", 
       RowBox[{"11.904356355206012`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.247737312068184`"}], "+", 
       RowBox[{"1.2952423967755987`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275621`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.6201527571239282`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068176`"}], "+", 
       RowBox[{"2.590538189412449`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275626`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.13320034394646`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.5603603291378425`"}], "-", 
       RowBox[{"9.63082659845704`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137728`"}], "-", 
       RowBox[{"9.630826598457084`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034092`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540613`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034095`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854065`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207375`", "\[VeryThinSpace]", "+", 
       RowBox[{"11.904356355206033`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340767`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854078`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.56036032913782`"}], "+", 
       RowBox[{"9.630826598457082`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340745`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540773`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137831`"}], "+", 
       RowBox[{"9.630826598457084`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275662`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.3322676295501878`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.3766765505351941`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068198`"}], "+", 
       RowBox[{"3.2751579226442118`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068157`"}], "-", 
       RowBox[{"3.83026943495679`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414857`"}], "-", 
       RowBox[{"3.907985046680551`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034108`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540657`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137799`"}], "-", 
       RowBox[{"9.630826598457094`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034107`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540626`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137791`"}], "-", 
       RowBox[{"9.630826598457103`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.56036032913776`"}], "+", 
       RowBox[{"9.63082659845707`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.56036032913786`"}], "+", 
       RowBox[{"9.630826598457064`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.12386865603409`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540724`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340843`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540746`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.8729833462074685`", "\[VeryThinSpace]", "-", 
       RowBox[{"11.904356355205987`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"11.120720658275618`", "\[VeryThinSpace]", "-", 
       RowBox[{"8.25803606331921`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068177`"}], "+", 
       RowBox[{"1.3248839413397707`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275632`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.282820862618517`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068179`"}], "+", 
       RowBox[{"1.339651317760605`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034081`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.12386865603407`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540977`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137794`"}], "-", 
       RowBox[{"9.630826598457068`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137792`"}], "-", 
       RowBox[{"9.630826598457064`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207406`", "\[VeryThinSpace]", "+", 
       RowBox[{"11.904356355206028`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137797`"}], "+", 
       RowBox[{"9.630826598457098`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340745`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854075`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137799`"}], "+", 
       RowBox[{"9.630826598457096`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340807`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540764`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068186`"}], "-", 
       RowBox[{"3.402833570476105`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068129`"}], "+", 
       RowBox[{"2.581268532253489`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.1207206582756`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.2434497875801753`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275603`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.4654943925052066`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414862`"}], "-", 
       RowBox[{"1.1102230246251565`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137823`"}], "-", 
       RowBox[{"9.630826598457098`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034099`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.67864842085406`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137825`"}], "-", 
       RowBox[{"9.63082659845709`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340976`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340723`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854045`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034129`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854092`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137799`"}], "+", 
       RowBox[{"9.630826598457066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137799`"}], "+", 
       RowBox[{"9.630826598457064`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207448`", "\[VeryThinSpace]", "-", 
       RowBox[{"11.90435635520601`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.247737312068185`"}], "+", 
       RowBox[{"1.1916571783847519`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275626`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.8659475401990633`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068178`"}], "+", 
       RowBox[{"2.005785132535699`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275628`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.7977884410639533`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137841`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457045`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137725`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457089`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340923`"}], "-", 
       RowBox[{"3.678648420854065`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.123868656034097`"}], "-", 
       RowBox[{"3.678648420854067`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207367`"}], "-", 
       RowBox[{"11.90435635520604`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034077`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540777`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137831`"}], "+", 
       RowBox[{"9.630826598457084`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340803`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540764`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137838`"}], "+", 
       RowBox[{"9.630826598457086`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275667`"}], "-", 
       RowBox[{"1.9095836023552692`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275628`"}], "-", 
       RowBox[{"1.9984014443252818`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120682005`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.8318679906315083`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120681605`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.662137425588298`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414857`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.551115123125783`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560341087`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540684`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137794`"}], "-", 
       RowBox[{"9.6308265984571`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560341034`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137788`"}], "-", 
       RowBox[{"9.630826598457109`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137767`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457071`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137868`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457064`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.123868656034093`"}], "+", 
       RowBox[{"3.6786484208540764`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.123868656034086`"}], "+", 
       RowBox[{"3.6786484208540773`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207477`"}], "+", 
       RowBox[{"11.904356355205982`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.247737312068184`"}], "-", 
       RowBox[{"2.883863770601385`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275664`"}], "-", 
       RowBox[{"1.3322676295501878`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120681765`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.5960479107583595`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275664`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.4210854715202004`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.0644499393145457`*^-14"}], "+", 
       RowBox[{"8.079676500305`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.972434985995097`*^-14"}], "-", 
       RowBox[{"8.079676500304966`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.2161830748744165`*^-14"}], "+", 
       RowBox[{"13.073191195597248`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"9.812592360460344`*^-15", "-", 
       RowBox[{"13.07319119559724`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"9.19845684866795`*^-16", "+", 
       RowBox[{"1.1756947670305086`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068185`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.425038030968608`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275664`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.4210854715202004`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068185`"}], "-", 
       RowBox[{"3.452793606584237`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275665`"}], "-", 
       RowBox[{"1.9539925233402755`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"8.780415444357035`*^-14", "+", 
       RowBox[{"8.079676500305006`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "9.451382513593366`*^-15"}], "-", 
       RowBox[{"8.07967650030498`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.2101430968414206`*^-14"}], "-", 
       RowBox[{"13.073191195597387`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "7.249756350802272`*^-14"}], "+", 
       RowBox[{"13.073191195597143`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.0359306664506656`*^-15"}], "-", 
       RowBox[{"8.226793778488653`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068183`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.836619827917275`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275664`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.2878587085651816`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068181`"}], "-", 
       RowBox[{"3.4083846855992306`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275665`"}], "-", 
       RowBox[{"1.7319479184152442`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.717083690331311`*^-14"}], "-", 
       RowBox[{"8.079676500305014`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.0306744658775636`*^-14", "+", 
       RowBox[{"8.079676500305002`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.5056403391143164`*^-14"}], "+", 
       RowBox[{"13.07319119559726`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.780619813776147`*^-14", "-", 
       RowBox[{"13.073191195597259`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.942992798301567`*^-16"}], "-", 
       RowBox[{"3.0144502299033`*^-16", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.2477373120681285`"}], "+", 
       RowBox[{"3.067960829281902`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275623`"}], "-", 
       RowBox[{"1.021405182655144`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068122`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.3557766891249274`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275625`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.554312234475219`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"8.55008145393931`*^-14", "-", 
       RowBox[{"8.079676500304974`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.5632510225585072`*^-14"}], "+", 
       RowBox[{"8.079676500304942`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.622790756816548`*^-14", "-", 
       RowBox[{"13.07319119559731`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.193179336544554`*^-14"}], "+", 
       RowBox[{"13.073191195597305`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.8060308216522607`*^-15"}], "-", 
       RowBox[{"1.6728195210442908`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068129`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.5479618415147343`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.3766765505351941`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.2477373120681285`"}], "+", 
       RowBox[{"2.581268532253489`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275626`"}], "-", 
       RowBox[{"1.9539925233402755`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "9.451382513593366`*^-15"}], "-", 
       RowBox[{"8.07967650030498`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.496253374485119`*^-14"}], "+", 
       RowBox[{"8.079676500304952`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.4765966227514582`*^-14"}], "+", 
       RowBox[{"13.073191195597449`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"9.43689570931383`*^-14", "-", 
       RowBox[{"13.073191195597209`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.0715367280385996`*^-15"}], "+", 
       RowBox[{"1.935166023120565`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068127`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.1308289294429414`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.1102230246251565`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068127`"}], "+", 
       RowBox[{"2.5202062658991053`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275623`"}], "-", 
       RowBox[{"1.865174681370263`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.085055844132331`*^-14"}], "+", 
       RowBox[{"8.07967650030499`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.5326726604709613`*^-14", "-", 
       RowBox[{"8.079676500304975`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3.912248021056448`*^-14", "-", 
       RowBox[{"13.073191195597325`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.170175598214692`*^-14"}], "+", 
       RowBox[{"13.073191195597323`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.973106907899492`*^-16"}], "+", 
       RowBox[{"1.5194319659228607`*^-15", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", 
      RowBox[{"11.120720658275603`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120682`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.6835397292850575`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275614`"}], "+", 
       RowBox[{"5.773159728050814`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068198`"}], "+", 
       RowBox[{"2.4465941651675302`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.3280046551742912`*^-14"}], "-", 
       RowBox[{"13.07319119559741`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.594458181084329`*^-14"}], "+", 
       RowBox[{"13.07319119559741`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.6324704411741794`*^-14", "+", 
       RowBox[{"8.079676500305021`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.0486743335571856`*^-14"}], "-", 
       RowBox[{"8.079676500305021`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.2306423067501619`*^-15", "-", 
       RowBox[{"1.0904990307929883`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275603`"}], "+", 
       RowBox[{"3.552713678800501`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068198`"}], "+", 
       RowBox[{"1.9984014443252818`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275602`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.0658141036401503`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120682`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.5543122344752192`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.2545520178264269`*^-14"}], "-", 
       RowBox[{"13.073191195597387`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.4765966227514582`*^-14"}], "+", 
       RowBox[{"13.073191195597449`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.0555771196280487`*^-13"}], "-", 
       RowBox[{"8.079676500305078`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.8516226832192597`*^-14"}], "+", 
       RowBox[{"8.079676500305`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.0223393327378884`*^-16"}], "+", 
       RowBox[{"2.055212201185704`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.12072065827561`"}], "+", 
       RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068197`"}], "+", 
       RowBox[{"1.942890293094024`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275607`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.2434497875801753`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120682005`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.4432899320127035`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.2161830748744165`*^-14"}], "+", 
       RowBox[{"13.073191195597385`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.370815020484579`*^-14"}], "-", 
       RowBox[{"13.073191195597456`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.742693465799336`*^-14", "+", 
       RowBox[{"8.079676500305029`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.492763543407248`*^-14"}], "-", 
       RowBox[{"8.07967650030504`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"8.232183105447519`*^-16", "+", 
       RowBox[{"3.1632143605562053`*^-15", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", 
      RowBox[{"11.120720658275603`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.886579864025407`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.24773731206816`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.1665442791472335`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275616`"}], "-", 
       RowBox[{"1.9539925233402755`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068159`"}], "-", 
       RowBox[{"3.912192800519742`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "7.012346541255092`*^-14"}], "+", 
       RowBox[{"13.073191195597168`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"9.9518612750173`*^-14", "-", 
       RowBox[{"13.073191195597168`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"7.963139515049649`*^-14", "-", 
       RowBox[{"8.079676500304942`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "7.446756066747524`*^-14"}], "+", 
       RowBox[{"8.07967650030494`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.5834752803913623`*^-16"}], "+", 
       RowBox[{"2.954986887053425`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275605`"}], "-", 
       RowBox[{"2.2648549702353193`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068157`"}], "-", 
       RowBox[{"4.052314039881821`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275603`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.4654943925052066`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.24773731206816`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.5503158452884236`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "7.227551890309769`*^-14"}], "+", 
       RowBox[{"13.073191195597147`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"9.481304630298837`*^-14", "-", 
       RowBox[{"13.073191195597209`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.8072137622342534`*^-14"}], "+", 
       RowBox[{"8.079676500305002`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.431322455532302`*^-13", "-", 
       RowBox[{"8.079676500304917`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.313581087495067`*^-15", "-", 
       RowBox[{"2.1377297639634074`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275612`"}], "-", 
       RowBox[{"2.531308496145357`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068157`"}], "-", 
       RowBox[{"4.884981308350689`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275609`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.4654943925052066`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120681605`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.938893903907228`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.0484768326837375`*^-13", "-", 
       RowBox[{"13.073191195597147`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.9695361759448045`*^-14"}], "+", 
       RowBox[{"13.073191195597216`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.897325411409499`*^-14", "-", 
       RowBox[{"8.079676500304949`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "7.091484698867474`*^-14"}], "+", 
       RowBox[{"8.07967650030496`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.240436982022269`*^-15", "-", 
       RowBox[{"2.621866400657576`*^-15", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "13.745966692414862`"}], "-", 
       RowBox[{"3.1530333899354446`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414854`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.574118861455645`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414898`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.2878587085651816`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414854`"}], "-", 
       RowBox[{"4.574118861455645`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.5610723896886799`*^-15", "-", 
       RowBox[{"2.536067503613826`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.3766653885873375`*^-15"}], "+", 
       RowBox[{"1.8763898263110724`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1923101210951025`*^-15", "-", 
       RowBox[{"3.5295831941008846`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"7.165384516665292`*^-17", "+", 
       RowBox[{"3.4277277811577743`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.7210635972932823`*^-16", "-", 
       RowBox[{"1.4563191356129464`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414866`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.1102230246251565`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414857`"}], "-", 
       RowBox[{"3.907985046680551`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414862`"}], "-", 
       RowBox[{"9.325873406851315`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.74596669241486`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.551115123125783`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"9.465309200962227`*^-16", "-", 
       RowBox[{"2.621138649346303`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.3330178227142127`*^-15"}], "+", 
       RowBox[{"1.6235283578729187`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.821674484435357`*^-17"}], "+", 
       RowBox[{"1.7052360420273216`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.3247943697087859`*^-15", "-", 
       RowBox[{"1.6827329982531794`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1094237467877974`*^-15"}], "+", 
       RowBox[{"1.3322676295501878`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.74596669241488`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.9095836023552692`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.74596669241486`"}], "-", 
       RowBox[{"3.730349362740526`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414877`"}], "-", 
       RowBox[{"1.199040866595169`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414857`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.1958437552457326`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.085782549646245`*^-15"}], "+", 
       RowBox[{"9.86981964027646`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.1638404137118547`*^-15", "-", 
       RowBox[{"1.3464894122642805`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.9822067721282616`*^-15", "-", 
       RowBox[{"1.355012451394557`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.961897113016423`*^-16"}], "+", 
       RowBox[{"3.0920454694312686`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"9.1406860161489`*^-16", "-", 
       RowBox[{"1.2028441564941145`*^-15", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"11.120720658275637`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.644302860180836`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068187`"}], "+", 
       RowBox[{"1.7171271461331584`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275644`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.5363463420920214`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068185`"}], "+", 
       RowBox[{"2.1464489795623864`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340714`"}], "+", 
       RowBox[{"3.6786484208540537`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560341167`"}], "+", 
       RowBox[{"3.678648420854067`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137813`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.63082659845707`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.56036032913781`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207468`"}], "+", 
       RowBox[{"11.90435635520601`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.56036032913782`"}], "-", 
       RowBox[{"9.630826598457102`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034107`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137823`"}], "-", 
       RowBox[{"9.630826598457098`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560341082`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540675`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068182`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.936539900133539`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068127`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.047562202596055`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275609`"}], "+", 
       RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.12072065827561`"}], "-", 
       RowBox[{"2.4868995751603507`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414877`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.0872192862952943`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137824`"}], "+", 
       RowBox[{"9.630826598457112`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340763`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854081`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137813`"}], "+", 
       RowBox[{"9.630826598457112`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034077`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540844`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340807`"}], "-", 
       RowBox[{"3.6786484208540338`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340927`"}], "-", 
       RowBox[{"3.6786484208541075`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.56036032913779`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457082`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.56036032913779`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457082`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207411`"}], "-", 
       RowBox[{"11.904356355206051`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.24773731206818`"}], "+", 
       RowBox[{"1.16201563382058`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275616`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.1538590867813625`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068171`"}], "+", 
       RowBox[{"2.435106965964927`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.0029329212638484`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137747`"}], "+", 
       RowBox[{"9.630826598457093`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137845`"}], "+", 
       RowBox[{"9.630826598457018`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.12386865603408`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540666`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034082`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854072`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207467`", "\[VeryThinSpace]", "-", 
       RowBox[{"11.904356355205984`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560341007`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540604`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.5603603291378`"}], "-", 
       RowBox[{"9.630826598457094`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340985`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.67864842085406`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137794`"}], "-", 
       RowBox[{"9.6308265984571`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275664`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.3322676295501878`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.2878587085651816`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068197`"}], "+", 
       RowBox[{"1.1657341758564144`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068156`"}], "-", 
       RowBox[{"5.384581669432009`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414859`"}], "-", 
       RowBox[{"3.774758283725532`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034077`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540813`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137813`"}], "+", 
       RowBox[{"9.630826598457084`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340723`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540786`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137824`"}], "+", 
       RowBox[{"9.630826598457082`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.5603603291378185`"}], "-", 
       RowBox[{"9.630826598457036`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.56036032913776`"}], "-", 
       RowBox[{"9.630826598457121`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340914`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540715`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340954`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207384`", "\[VeryThinSpace]", "+", 
       RowBox[{"11.904356355206039`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"11.120720658275626`", "\[VeryThinSpace]", "-", 
       RowBox[{"7.369857643619085`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068181`"}], "+", 
       RowBox[{"1.7911776116823363`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275644`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.1940030206485046`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068182`"}], "+", 
       RowBox[{"1.8725583695806803`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340754`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.67864842085405`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560341202`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540644`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.5603603291378025`"}], "+", 
       RowBox[{"9.63082659845707`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137798`"}], "+", 
       RowBox[{"9.630826598457066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207456`", "\[VeryThinSpace]", "-", 
       RowBox[{"11.904356355206012`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137826`"}], "-", 
       RowBox[{"9.630826598457094`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034107`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540613`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137825`"}], "-", 
       RowBox[{"9.63082659845709`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560341034`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068182`"}], "-", 
       RowBox[{"3.297362383136715`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068127`"}], "+", 
       RowBox[{"2.5701663020072374`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275607`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.1546319456101628`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.12072065827561`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.5987211554602254`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414877`"}], "-", 
       RowBox[{"1.199040866595169`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137811`"}], "+", 
       RowBox[{"9.630826598457114`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340714`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854077`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.56036032913781`"}], "+", 
       RowBox[{"9.630826598457114`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340785`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854079`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034074`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540373`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340883`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854111`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137797`"}], "-", 
       RowBox[{"9.630826598457073`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137796`"}], "-", 
       RowBox[{"9.630826598457075`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207419`", "\[VeryThinSpace]", "+", 
       RowBox[{"11.904356355206042`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.247737312068184`"}], "+", 
       RowBox[{"1.213861638877255`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275623`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.0879921451240946`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.2477373120681765`"}], "+", 
       RowBox[{"2.0279895930282022`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275621`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.8866062830339658`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137753`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.63082659845709`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137849`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457016`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340843`"}], "+", 
       RowBox[{"3.6786484208540684`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340847`"}], "+", 
       RowBox[{"3.678648420854075`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207472`"}], "+", 
       RowBox[{"11.904356355205975`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560341016`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854065`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.56036032913779`"}], "-", 
       RowBox[{"9.630826598457102`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034098`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854063`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137788`"}], "-", 
       RowBox[{"9.630826598457109`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275664`"}], "-", 
       RowBox[{"1.865174681370263`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275623`"}], "-", 
       RowBox[{"1.7763568394002505`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120682005`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.4988010832439613`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120681605`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.9396931817445875`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414857`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.1958437552457326`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340763`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540844`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137827`"}], "+", 
       RowBox[{"9.630826598457084`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340785`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540795`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.5603603291378345`"}], "+", 
       RowBox[{"9.63082659845708`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137813`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.63082659845704`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.56036032913776`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457126`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.123868656034094`"}], "-", 
       RowBox[{"3.678648420854075`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340985`"}], "-", 
       RowBox[{"3.6786484208540697`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207372`"}], "-", 
       RowBox[{"11.90435635520604`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.247737312068145`"}], "+", 
       RowBox[{"9.103828801926284`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275578`"}], "+", 
       RowBox[{"3.552713678800501`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068138`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.831068712794149`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275578`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.5083047578154947`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.99720510362431`"}], "+", 
       RowBox[{"4.039838250152458`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624251`", "\[VeryThinSpace]", "-", 
       RowBox[{"4.039838250152497`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.3217156839183`"}], "+", 
       RowBox[{"6.536595597798583`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918288`", "\[VeryThinSpace]", "-", 
       RowBox[{"6.536595597798589`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.351785727399684`*^-16"}], "+", 
       RowBox[{"2.6543117490442923`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.12386865603407`"}], "+", 
       RowBox[{"3.6786484208540435`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.56036032913776`"}], "+", 
       RowBox[{"9.630826598457071`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340723`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854045`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137767`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457071`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.705981460085059`*^-14"}], "-", 
       RowBox[{"8.079676500305013`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.0406469231473245`*^-14"}], "+", 
       RowBox[{"8.07967650030499`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.0385473909343915`*^-14"}], "+", 
       RowBox[{"13.073191195597387`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.0395950484867362`*^-13", "-", 
       RowBox[{"13.073191195597147`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.7561595866286143`*^-15"}], "+", 
       RowBox[{"3.9685075643147596`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340816`"}], "-", 
       RowBox[{"3.6786484208540338`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137819`"}], "-", 
       RowBox[{"9.630826598457038`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034075`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540373`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137814`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457041`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624301`"}], "-", 
       RowBox[{"4.0398382501525045`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624292`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.039838250152499`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918264`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.536595597798667`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918262`"}], "-", 
       RowBox[{"6.53659559779867`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.649128811362392`*^-16"}], "-", 
       RowBox[{"1.829831899946686`*^-15", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "4.247737312068216`"}], "-", 
       RowBox[{"1.8818280267396403`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275621`"}], "-", 
       RowBox[{"5.595524044110789`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.2477373120682085`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.4202861936828413`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.120720658275621`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.639932965095795`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.9972051036243`", "\[VeryThinSpace]", "-", 
       RowBox[{"4.039838250152461`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624237`"}], "+", 
       RowBox[{"4.039838250152494`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918331`", "\[VeryThinSpace]", "-", 
       RowBox[{"6.536595597798663`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918315`"}], "+", 
       RowBox[{"6.536595597798671`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.609549093416942`*^-15", "-", 
       RowBox[{"2.1860509484327483`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560341287`"}], "+", 
       RowBox[{"3.6786484208540897`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137862`"}], "+", 
       RowBox[{"9.630826598457062`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.12386865603413`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.678648420854092`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137868`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457064`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.9529588541538026`*^-14", "+", 
       RowBox[{"8.079676500305002`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.5326726604709613`*^-14", "-", 
       RowBox[{"8.079676500304975`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.370815020484579`*^-14"}], "-", 
       RowBox[{"13.073191195597456`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.058354017914817`*^-14"}], "+", 
       RowBox[{"13.073191195597214`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.4111279967945346`*^-15", "-", 
       RowBox[{"4.88933563791124`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340927`"}], "-", 
       RowBox[{"3.678648420854109`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137762`"}], "-", 
       RowBox[{"9.630826598457123`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340883`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208541124`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137757`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457126`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624291`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.039838250152497`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624285`"}], "-", 
       RowBox[{"4.039838250152487`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918347`"}], "-", 
       RowBox[{"6.536595597798653`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918349`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.536595597798656`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.6664394135257265`*^-15", "+", 
       RowBox[{"2.682135632655557`*^-16", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"11.120720658275596`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.769962616701378`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068185`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.7763568394002505`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275609`"}], "-", 
       RowBox[{"4.440892098500626`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068184`"}], "+", 
       RowBox[{"3.885780586188048`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918308`", "\[VeryThinSpace]", "-", 
       RowBox[{"6.536595597798633`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918324`"}], "+", 
       RowBox[{"6.53659559779861`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624256`"}], "+", 
       RowBox[{"4.039838250152483`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.9972051036242515`", "\[VeryThinSpace]", "-", 
       RowBox[{"4.039838250152488`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.4118033561163846`*^-15", "-", 
       RowBox[{"1.4951264162665323`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.560360329137811`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.12386865603409`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540733`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137799`"}], "+", 
       RowBox[{"9.630826598457066`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340927`"}], "+", 
       RowBox[{"3.678648420854077`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "1.594458181084329`*^-14"}], "+", 
       RowBox[{"13.073191195597259`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3.912248021056448`*^-14", "-", 
       RowBox[{"13.073191195597325`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.69828454481433`*^-14", "+", 
       RowBox[{"8.079676500305029`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.897325411409499`*^-14", "-", 
       RowBox[{"8.079676500304949`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.8120124130059766`*^-15", "-", 
       RowBox[{"1.165992466200013`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.56036032913779`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457082`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340914`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.678648420854071`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137797`"}], "-", 
       RowBox[{"9.630826598457075`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.123868656034094`"}], "-", 
       RowBox[{"3.678648420854074`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918262`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.536595597798666`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.32171568391835`"}], "-", 
       RowBox[{"6.536595597798656`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624264`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.039838250152484`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.99720510362427`"}], "-", 
       RowBox[{"4.03983825015249`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.9616563159306053`*^-15", "+", 
       RowBox[{"2.7997253128701078`*^-15", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"11.120720658275594`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.325873406851315`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.247737312068182`", "\[VeryThinSpace]", "-", 
       RowBox[{"7.605027718682322`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.120720658275605`"}], "-", 
       RowBox[{"3.9968028886505635`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.247737312068181`"}], "+", 
       RowBox[{"8.604228440844963`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.32171568391831`"}], "+", 
       RowBox[{"6.536595597798635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.321715683918326`", "\[VeryThinSpace]", "-", 
       RowBox[{"6.536595597798606`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624262`", "\[VeryThinSpace]", "-", 
       RowBox[{"4.039838250152485`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.997205103624261`"}], "+", 
       RowBox[{"4.03983825015249`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.651196354787604`*^-15"}], "-", 
       RowBox[{"1.855510840534056`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.56036032913781`", "\[VeryThinSpace]", "-", 
       RowBox[{"9.630826598457062`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.1238686560340843`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.6786484208540755`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137797`"}], "+", 
       RowBox[{"9.630826598457064`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340856`"}], "+", 
       RowBox[{"3.678648420854077`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.780619813776147`*^-14", "-", 
       RowBox[{"13.073191195597259`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.170175598214692`*^-14"}], "+", 
       RowBox[{"13.073191195597323`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.315127859467223`*^-14"}], "-", 
       RowBox[{"8.079676500305037`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "7.180302540837486`*^-14"}], "+", 
       RowBox[{"8.079676500304956`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.401145717335515`*^-16"}], "+", 
       RowBox[{"2.6336147259991027`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"5.56036032913779`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.630826598457082`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.123868656034096`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.6786484208540666`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.560360329137797`"}], "-", 
       RowBox[{"9.630826598457075`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1238686560340985`"}], "-", 
       RowBox[{"3.6786484208540693`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "11.321715683918264`"}], "-", 
       RowBox[{"6.536595597798671`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"11.32171568391835`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.536595597798656`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.99720510362427`"}], "-", 
       RowBox[{"4.03983825015249`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.997205103624275`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.0398382501524965`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.6656736967110463`*^-15"}], "-", 
       RowBox[{"2.3443855157667628`*^-15", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       SqrtBox["15"]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{"3", "+", 
       SqrtBox["15"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["15"]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "13.745966692414857`"}], "-", 
       RowBox[{"3.419486915845482`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.745966692414846`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.929390229335695`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"13.74596669241489`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.7763568394002505`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "13.745966692414848`"}], "-", 
       RowBox[{"5.0182080713057076`*^-14", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3.1992683603555485`*^-16", "+", 
       RowBox[{"9.431462759033008`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.6854243910599444`*^-15", "-", 
       RowBox[{"1.0564465126655605`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.4728509664390095`*^-15"}], "+", 
       RowBox[{"6.311798593045643`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3.728435504851768`*^-15", "-", 
       RowBox[{"1.1373188186857872`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.891793040233977`*^-16"}], "-", 
       RowBox[{"2.748866014165816`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207455`"}], "+", 
       RowBox[{"11.904356355206009`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207467`", "\[VeryThinSpace]", "-", 
       RowBox[{"11.904356355205984`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207447`", "\[VeryThinSpace]", "-", 
       RowBox[{"11.904356355206009`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207479`"}], "+", 
       RowBox[{"11.904356355205982`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "9.587125097473504`*^-16"}], "-", 
       RowBox[{"1.5454114658032102`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.092100188881209`*^-16"}], "+", 
       RowBox[{"5.693314869786863`*^-16", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.5165955284125454`*^-16", "+", 
       RowBox[{"3.148811280840507`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.1347566565415696`*^-15", "-", 
       RowBox[{"2.4569812185784672`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.3631374447394605`*^-15", "-", 
       RowBox[{"1.3152642793023985`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207409`"}], "-", 
       RowBox[{"11.904356355206051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207383`", "\[VeryThinSpace]", "+", 
       RowBox[{"11.90435635520604`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6.872983346207419`", "\[VeryThinSpace]", "+", 
       RowBox[{"11.904356355206044`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "6.872983346207373`"}], "-", 
       RowBox[{"11.904356355206039`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4.737894950890238`*^-16"}], "-", 
       RowBox[{"1.205960936689797`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.524578959070824`*^-15", "-", 
       RowBox[{"3.188430289848111`*^-17", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.6257290877155626`*^-15", "+", 
       RowBox[{"3.768457144128692`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.3087861971422915`*^-15"}], "-", 
       RowBox[{"2.723585959393867`*^-15", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.104164113744104`*^-15", "-", 
       RowBox[{"1.956584067409371`*^-15", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.892539795432879*^9, 3.892539828330846*^9, 
  3.892719608253528*^9, 3.89273369378258*^9, 3.89280324023557*^9, 
  3.893066322159848*^9},
 CellLabel->
  "Out[444]//MatrixForm=",ExpressionUUID->"6a401f6b-9a7c-4a92-88ef-\
56d9bb2fb57d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Diagonal", "[", "T", "]"}]], "Input",
 CellChangeTimes->{{3.892539847437258*^9, 3.8925398567930517`*^9}},
 CellLabel->
  "In[5742]:=",ExpressionUUID->"92af0b11-5120-488a-8eed-86fc73345787"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
   RowBox[{"-", "1"}], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], ",", "1", ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
   RowBox[{"-", "1"}], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], ",", 
   RowBox[{"-", "1"}], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", "1", ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", "1", ",", 
   
   RowBox[{"-", "1"}], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "6"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "15"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"14", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "10"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "10"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"9", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"9", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], ",", 
   "\[ImaginaryI]", ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "15"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"14", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "15"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "30"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "6"]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.892539848544188*^9, 3.892539857999524*^9}, 
   3.892719612308116*^9, 3.8927337323144703`*^9, 3.892802279916092*^9, 
   3.892803240351131*^9},
 CellLabel->
  "Out[5742]=",ExpressionUUID->"53e89723-7f59-4a68-90e8-8754a0cbb50b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1896, 965},
WindowMargins->{{Automatic, 7}, {-27, Automatic}},
DockedCells->{
  Cell[
   BoxData[
    DynamicModuleBox[{LinterUIDockedCell`Private`notebook$$}, 
     GraphicsBox[{
       InsetBox[
        TemplateBox[{
          PaneBox[
           StyleBox[
           "\"Code Analysis\"", FontColor -> GrayLevel[0.4], FontFamily -> 
            "Source Sans Pro", FontWeight -> Plain, FontSize -> 13, 
            StripOnInput -> False], 
           BaselinePosition -> (Baseline -> Scaled[0.65])], 
          TemplateBox[{8}, "Spacer1"], 
          PaneBox[
           
           PaneSelectorBox[{{False, False} -> 
             TemplateBox[{0}, "Spacer1"], {True, False} -> 
             TemplateBox[{0}, "Spacer1"], {True, True} -> PaneBox[
               InterpretationBox[
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "PercolateAnimator"][Medium]], 
                ProgressIndicator[Appearance -> "Percolate"], 
                BaseStyle -> {"Deploy"}], BaselinePosition -> Scaled[0.05]], {
              False, True} -> 
             DynamicModuleBox[{
               CodeInspector`LinterUI`Private`tracker$$ = 
                CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts}, 
               DynamicWrapperBox[
                DynamicBox[
                 ToBoxes[
                 CodeInspector`LinterUI`Private`tracker$$; 
                  LinterUIDockedCell`Private`dockedCellSeverityCountsButton[
                   LinterUIDockedCell`Private`notebook$$], TraditionalForm], 
                 TrackedSymbols :> {
                  CodeInspector`LinterUI`Private`tracker$$}], 
                If[
                CodeInspector`LinterUI`Private`tracker$$ =!= 
                 CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts, CodeInspector`LinterUI`Private`tracker$$ = 
                 CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts]], DynamicModuleValues :> {}]}, 
            Dynamic[FEPrivate`EvaluatorStatus["Local"]; {
               CodeInspector`LinterUI`Private`varValue[
               LinterUIDockedCell`Private`notebook$$, "AnalysisInProgressQ"], 
               
               TrueQ[
                CodeInspector`LinterUI`Private`varValue[
                LinterUIDockedCell`Private`notebook$$, 
                 "DockedCellPresentQ"]]}], ImageSize -> Automatic], 
           BaselinePosition -> Scaled[0.15]]}, "Row", 
         DisplayFunction -> (PaneBox[
           RowBox[{
             TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
           Baseline]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
            RowBox[{
              RowBox[{"{", 
                TemplateSlotSequence[1, ","], "}"}], ",", 
              RowBox[{"Alignment", "\[Rule]", "Baseline"}]}], "]"}]& )], 
        Offset[{8, 0}, {-1, 0}], {-1, 0}], 
       InsetBox[
        PaneSelectorBox[{
         True -> DynamicModuleBox[{
            CodeInspector`LinterUI`Private`hoverQ$$ = False, 
             CodeInspector`LinterUI`Private`mouseDownQ$$ = False, 
             CodeInspector`LinterUI`Private`fontColor$$}, 
            ButtonBox[
             DynamicWrapperBox[
              TemplateBox[{
                DynamicWrapperBox[
                 StyleBox[
                  PaneBox[
                  "\"Reanalyze Notebook\"", ContentPadding -> True, 
                   FrameMargins -> None, BaselinePosition -> Baseline], 
                  FontColor -> 
                  Dynamic[CodeInspector`LinterUI`Private`fontColor$$], 
                  FontColor -> GrayLevel[0.2], FontFamily -> 
                  "Source Sans Pro", FontWeight -> Plain, FontSize -> 14, 
                  StripOnInput -> False], 
                 CodeInspector`LinterUI`Private`fontColor$$ = Which[
                   TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextInactiveColor"], 
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextHoverColor"], True, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextColor"]]], ContentPadding -> False, 
                FrameMargins -> {{9, 9}, {0, 0}}, 
                Alignment -> {Center, Center}, ImageSize -> {Automatic, 19}, 
                RoundingRadius -> 3, FrameStyle -> Dynamic[
                  Directive[
                   AbsoluteThickness[0.5], 
                   Which[
                    TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeInactiveColor"], 
                    CodeInspector`LinterUI`Private`hoverQ$$, 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeHoverColor"], True, 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeColor"]]]], Background -> Dynamic[
                  Which[
                   TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackInactiveColor"], 
                   And[
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                    CodeInspector`LinterUI`Private`mouseDownQ$$], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackMouseDownColor"], 
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackHoverColor"], True, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackColor"]]]}, "Highlighted"], 
              CodeInspector`LinterUI`Private`hoverQ$$ = 
               CurrentValue["MouseOver"]; 
              CodeInspector`LinterUI`Private`mouseDownQ$$ = 
               CurrentValue["MouseButtonTest"]], 
             Appearance -> {
              "Default" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True], "Hover" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True], 
               "Pressed" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True]}, 
             BaselinePosition -> Baseline, 
             ButtonFunction :> (
              If[OptionValue[{
                  ImageSize -> {Automatic, 19}, 
                   FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                   Baseline, Alignment -> {Center, Center}, Method -> 
                   "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                   "TextHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                   "BackHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                   "EdgeHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, "ActiveQ"] =!= 
                False, 
                CodeInspector`LinterUI`Private`attachAnalysisAction[
                 EvaluationNotebook[]]]; 
              CodeInspector`LinterUI`Private`mouseDownQ$$ = False), 
             ContentPadding -> False, Evaluator -> Automatic, Method -> 
             "Queued"], DynamicModuleValues :> {}], False -> ButtonBox[
            TemplateBox[{
              StyleBox[
              "\"Analyze Notebook\"", FontColor -> GrayLevel[0.2], FontFamily -> 
               "Source Sans Pro", FontWeight -> Plain, FontSize -> 14, 
               StripOnInput -> False], ImageSize -> {Automatic, 19}, 
              FrameMargins -> {{9, 9}, {0, 0}}, BaselinePosition -> Baseline, 
              Alignment -> {Center, Center}, Background -> GrayLevel[1], 
              FrameStyle -> Dynamic[
                If[
                 CurrentValue["MouseOver"], 
                 Hue[0.55, 0.82, 0.87], 
                 GrayLevel[0.8]]]}, "Highlighted"], 
            Appearance -> {
             "Default" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True], "Hover" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True], "Pressed" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True]}, 
            ButtonFunction :> (CurrentValue[
                EvaluationNotebook[], DockedCells] = 
              With[{LinterUIDockedCell`Private`dockedCells = CurrentValue[
                   EvaluationNotebook[], DockedCells]}, 
                Pick[LinterUIDockedCell`Private`dockedCells, 
                 Map[Quiet[
                    Options[#, CellTags]] =!= {
                   CellTags -> "CodeAnalysisDockedCell"}& , 
                  LinterUIDockedCell`Private`dockedCells]]]; 
             Needs["CodeInspector`"]; 
             CodeInspector`AttachAnalysis[
              LinterUIDockedCell`Private`notebook$$]), Evaluator -> Automatic,
             Method -> "Queued"]}, 
         Dynamic[FEPrivate`EvaluatorStatus["Local"]; TrueQ[
            CodeInspector`LinterUI`Private`varValue[
            LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"]]], 
         ImageSize -> Automatic], 
        Offset[{-26, 0}, {1, 0}], {1, 0}], 
       TagBox[
        TagBox[
         TooltipBox[{{
            GrayLevel[0.6], 
            DiskBox[
             Offset[{-11, 0}, {1, 0}], 
             Offset[6]]}, {
            GrayLevel[0.97], 
            AbsoluteThickness[1.5], 
            CapForm["Round"], 
            LineBox[{{
               Offset[{-13, 2}, {1, 0}], 
               Offset[{-9, -2}, {1, 0}]}, {
               Offset[{-13, -2}, {1, 0}], 
               Offset[{-9, 2}, {1, 0}]}}]}}, "\"Close analysis\"", 
          TooltipDelay -> 0, TooltipStyle -> "TextStyling"], 
         Annotation[#, "Close analysis", "Tooltip"]& ], 
        EventHandlerTag[{"MouseClicked" :> (Map[NotebookDelete, 
             Flatten[
              CodeInspector`LinterUI`Private`varValue[
              LinterUIDockedCell`Private`notebook$$, All, 
               "UIAttachedCells"]]]; Map[NotebookDelete, 
             Flatten[
              CodeInspector`LinterUI`Private`varValue[
              LinterUIDockedCell`Private`notebook$$, All, 
               "CleanCellBracketMarker"]]]; CurrentValue[
              EvaluationNotebook[], DockedCells] = 
            With[{LinterUIDockedCell`Private`dockedCells = CurrentValue[
                 EvaluationNotebook[], DockedCells]}, 
              Pick[LinterUIDockedCell`Private`dockedCells, 
               Map[Quiet[
                  Options[#, CellTags]] =!= {
                 CellTags -> "CodeAnalysisDockedCell"}& , 
                LinterUIDockedCell`Private`dockedCells]]]; 
           CodeInspector`LinterUI`Private`applyToVar[Remove, {
              EvaluationNotebook[], All}]; 
           CodeInspector`LinterUI`Private`varSet[{
             LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"}, 
             False]), Method -> "Preemptive", PassEventsDown -> Automatic, 
          PassEventsUp -> True}]]}, AspectRatio -> Full, 
      ImageSize -> {Full, 23}, PlotRange -> {{-1, 1}, {-1, 1}}], 
     Deinitialization :> 
     CodeInspector`LinterUI`Private`varSet[{
       LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"}, False], 
     DynamicModuleValues :> {}, 
     Initialization :> ({
       LinterUIDockedCell`Private`dockedCellSeverityCountsButton[
          Pattern[LinterUIDockedCell`Private`notebook, 
           Blank[NotebookObject]]] := 
        With[{LinterUIDockedCell`Private`formatIcon = 
           Show[#, ImageSize -> {13, 9}, BaselinePosition -> Scaled[-0.2]]& }, 
          ActionMenu[
           Highlighted[
            Row[{
              CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[
              LinterUIDockedCell`Private`notebook, "exclamSize" -> 12, 
               FontSize -> 14, FontWeight -> Plain], 
              Spacer[2], 
              LinterUIDockedCell`Private`formatIcon[
               CodeInspector`LinterUI`Private`iconData["DownChevron"][
                CodeInspector`LinterUI`Private`colorData["UIDark"]]]}], 
            ImageSize -> {Automatic, 19}, BaselinePosition -> Baseline, 
            Background -> White, Frame -> True, FrameStyle -> Dynamic[
              If[
               CurrentValue["MouseOver"], 
               Hue[0.55, 0.82, 0.87], 
               GrayLevel[0.8]]], FrameMargins -> {6 {1, 1}, {1, 1}}, 
            Alignment -> {Center, Baseline}], 
           Map[
           LinterUIDockedCell`Private`dockedCellMenuItem[
            LinterUIDockedCell`Private`notebook, #]& , 
            CodeInspector`LinterUI`Private`varValue[
            LinterUIDockedCell`Private`notebook, All, "Cell"]], Appearance -> 
           None]], LinterUIDockedCell`Private`dockedCellMenuItem[
          Pattern[LinterUIDockedCell`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[LinterUIDockedCell`Private`cell, 
           Blank[CellObject]]] := With[{}, Graphics[{
             Inset[
              With[{LinterUIDockedCell`Private`expressionString = First[
                  FrontEndExecute[
                   FrontEnd`ExportPacket[
                    First[
                    CodeInspector`LinterUI`Private`varValue[
                    LinterUIDockedCell`Private`notebook, 
                    LinterUIDockedCell`Private`cell, "CellContents"]], 
                    "InputText"]]]}, {
               LinterUIDockedCell`Private`noLineBreaks = 
                StringReplace[
                 LinterUIDockedCell`Private`expressionString, "\n" -> " "]}, {
               LinterUIDockedCell`Private`previewString = 
                StringTake[LinterUIDockedCell`Private`noLineBreaks, {1, 
                   UpTo[LinterUIDockedCell`Private`$previewLength]}]}, 
               CodeInspector`LinterUI`Private`styleData["FixedWidth"][
                If[
                StringLength[LinterUIDockedCell`Private`expressionString] > 
                 LinterUIDockedCell`Private`$previewLength, 
                 StringDrop[LinterUIDockedCell`Private`previewString, -1] <> 
                 "\[Ellipsis]", 
                 LinterUIDockedCell`Private`previewString]]], {-1, 0}, {-1, 
              0}], 
             Inset[
              CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[
              LinterUIDockedCell`Private`cell], {1, 0}, {1, 0}]}, 
            ImageSize -> {300, 25}, AspectRatio -> Full, 
            PlotRange -> {{-1, 1}, {-1, 1}}, ImagePadding -> None] :> (
           SelectionMove[LinterUIDockedCell`Private`cell, All, Cell]; 
           With[{
             LinterUIDockedCell`Private`nb = 
              ParentNotebook[LinterUIDockedCell`Private`cell]}, 
             FrontEndExecute[
              FrontEnd`FrontEndToken[
              LinterUIDockedCell`Private`nb, "OpenSelectionParents"]]]; 
           SelectionMove[LinterUIDockedCell`Private`cell, After, Cell])], 
        LinterUIDockedCell`Private`$previewLength = 28, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`notebook, 
            Blank[NotebookObject]], All, 
           Pattern[CodeInspector`LinterUI`Private`name, 
            Blank[String]]}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Map[Apply[CodeInspector`LinterUI`Private`function, 
           Join[
            ToHeldExpression[#], 
            Hold[CodeInspector`LinterUI`Private`args]]]& , 
          
          Names[(CodeInspector`LinterUI`Private`varNameString[
             CodeInspector`LinterUI`Private`notebook] <> "*") <> 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]], 
           Pattern[CodeInspector`LinterUI`Private`name, 
            Blank[String]]}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Apply[CodeInspector`LinterUI`Private`function, 
          Join[
           ToHeldExpression[
            CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments]], 
           Hold[CodeInspector`LinterUI`Private`args]]], Null, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]], All}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Map[Apply[CodeInspector`LinterUI`Private`function, 
           Join[
            ToHeldExpression[#], 
            Hold[CodeInspector`LinterUI`Private`args]]]& , 
          Names[
          CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> "*"]], 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], All, 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := Map[Symbol, 
          
          Names[(CodeInspector`LinterUI`Private`varNameString[
             CodeInspector`LinterUI`Private`notebook] <> "*") <> 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := Symbol[
          CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`nameArguments, 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], All] := Map[Symbol, 
          Names[
          CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> "*"]], 
        CodeInspector`LinterUI`Private`varSet[{
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]]}, 
          Pattern[CodeInspector`LinterUI`Private`value, 
           Blank[]]] := Apply[Set, 
          Append[
           ToHeldExpression[
            CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments]], 
           CodeInspector`LinterUI`Private`value]], 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]]] := ((
           "CodeInspector`LinterUI`Private`Vars`" <> "$$") <> 
          With[{CodeInspector`LinterUI`Private`nbID = 
             Last[CodeInspector`LinterUI`Private`notebook]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`nbID], 
             StringReplace[CodeInspector`LinterUI`Private`nbID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`nbID]]]) <> "$$", Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]]] := (
          CodeInspector`LinterUI`Private`varNameString[
            Replace[
             ParentNotebook[CodeInspector`LinterUI`Private`cell], $Failed -> 
             EvaluationNotebook[]]] <> 
          With[{CodeInspector`LinterUI`Private`cellID = 
             First[CodeInspector`LinterUI`Private`cell]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`cellID], 
             StringReplace[CodeInspector`LinterUI`Private`cellID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`cellID]]]) <> "$$", Null,
         CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]]] := (
          CodeInspector`LinterUI`Private`varNameString[
           CodeInspector`LinterUI`Private`notebook] <> 
          With[{CodeInspector`LinterUI`Private`cellID = 
             First[CodeInspector`LinterUI`Private`cell]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`cellID], 
             StringReplace[CodeInspector`LinterUI`Private`cellID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`cellID]]]) <> "$$", Null,
         CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`notebook] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`cell] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`notebook, 
           CodeInspector`LinterUI`Private`cell] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], 
          Pattern[CodeInspector`LinterUI`Private`lint, 
           Blank[CodeInspector`InspectionObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := ((
           CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> Apply[Sequence, 
             Riffle[
              Map[StringDelete[
                ToString[#], 
                Alternatives["[", "]", "{", "}", ",", " "]]& , 
               CodeInspector`LinterUI`Private`extractFirstList[
                Last[CodeInspector`LinterUI`Private`lint][
                CodeParser`Source]]], "$"]]) <> "$$") <> 
         CodeInspector`LinterUI`Private`name, 
        CodeInspector`LinterUI`Private`extractFirstList[
          Pattern[CodeInspector`LinterUI`Private`expr, 
           Blank[]]] := FirstCase[CodeInspector`LinterUI`Private`expr, 
          Blank[List], {}, {0, Infinity}]}; 
      LinterUIDockedCell`Private`notebook$$ = EvaluationNotebook[]), 
     UnsavedVariables :> {LinterUIDockedCell`Private`notebook$$}]], 
   CellFrame -> {{0, 0}, {1, 1}}, CellFrameMargins -> {{0, 0}, {0, 0}}, 
   CellFrameColor -> GrayLevel[0.85], Background -> GrayLevel[0.97], CellTags -> 
   "CodeAnalysisDockedCell"]},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"76cd499a-9a04-4891-bafb-e60802c0fb56"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 218, 4, 98, "Title",ExpressionUUID->"6ab6c1ee-f2c3-46e3-b0c0-dd741ca4c522"],
Cell[CellGroupData[{
Cell[823, 30, 784, 20, 71, "Section",ExpressionUUID->"81a67f71-8766-4270-975c-979258a10810"],
Cell[CellGroupData[{
Cell[1632, 54, 42436, 1000, 1887, "Input",ExpressionUUID->"b313dbfb-fa34-434f-bc7f-95cf501d5080"],
Cell[44071, 1056, 325, 6, 34, "Output",ExpressionUUID->"c9f9c80a-334e-454e-8ef2-85acf440f168"]
}, Open  ]],
Cell[44411, 1065, 919, 23, 115, "Input",ExpressionUUID->"01f1ca35-b3f9-40a4-bd89-bb7a6a272b33"],
Cell[45333, 1090, 792, 21, 115, "Input",ExpressionUUID->"20883000-bf02-4917-9fe7-727aa16cb6fb"],
Cell[46128, 1113, 648, 18, 94, "Input",ExpressionUUID->"4d4a291f-f841-4b52-bc8d-de0b38c66fe7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46813, 1136, 174, 3, 67, "Section",ExpressionUUID->"f98445ad-47da-4e9b-be48-460da76edde9"],
Cell[46990, 1141, 259, 5, 30, "Input",ExpressionUUID->"e65af036-b4c3-4bfe-8c38-9585ef94d6ef"],
Cell[47252, 1148, 2066, 60, 178, "Input",ExpressionUUID->"abd40f35-c7aa-4c08-9859-89c95400503d"],
Cell[49321, 1210, 1722, 48, 178, "Input",ExpressionUUID->"920fba0d-c2af-41ae-a95a-6c29b66a3e58"],
Cell[51046, 1260, 1044, 31, 73, "Input",ExpressionUUID->"a8191d93-9513-4fc5-944d-d03f54e108fa"],
Cell[52093, 1293, 965, 29, 52, "Input",ExpressionUUID->"e1486ba6-eed6-40c3-a763-9d7bcfd4d58b"],
Cell[53061, 1324, 1202, 37, 52, "Input",ExpressionUUID->"c6066a2b-97ee-409b-ab49-cc50b948edb7"],
Cell[54266, 1363, 265, 7, 52, "Input",ExpressionUUID->"a924f971-fe06-4bbc-a857-58e20fd82bb4"],
Cell[54534, 1372, 997, 29, 52, "Input",ExpressionUUID->"380f8b55-265d-4b49-9279-98f662b40dac"],
Cell[55534, 1403, 870, 27, 52, "Input",ExpressionUUID->"4606ee1b-8a5b-49a1-ae3a-8fd0bda4c330"],
Cell[56407, 1432, 2151, 62, 52, "Input",ExpressionUUID->"1b802fab-cd2c-4f99-98a8-21045cd676ce"],
Cell[58561, 1496, 676, 22, 52, "Input",ExpressionUUID->"bae30188-dc58-4cb5-820d-b37d75c939d5"],
Cell[59240, 1520, 279, 7, 30, "Input",ExpressionUUID->"39f8bc63-9255-4abe-bcea-04f7bd3a14cb"],
Cell[59522, 1529, 3984, 103, 157, "Input",ExpressionUUID->"ccf61c37-149f-43fb-97d3-c7e22f15b76d"],
Cell[63509, 1634, 288, 7, 30, "Input",ExpressionUUID->"34ca6ef6-5069-4b29-85af-7a29cbad2397"],
Cell[63800, 1643, 1257, 24, 79, "Input",ExpressionUUID->"58b7ff6e-87ce-4caf-b26a-6aa257e6f530"],
Cell[65060, 1669, 272, 5, 30, "Input",ExpressionUUID->"88431638-4d59-47e8-b5f6-52ad5ef681a3"],
Cell[65335, 1676, 3015, 84, 283, "Input",ExpressionUUID->"d38d6528-8f14-4257-af31-ee3f122b05c4"],
Cell[68353, 1762, 574, 16, 52, "Input",ExpressionUUID->"db41e180-e60e-457a-9ca6-67b886b80a48"],
Cell[68930, 1780, 658, 15, 52, "Input",ExpressionUUID->"0aab58d3-26c7-4d46-9b56-4b8f659105f5"],
Cell[CellGroupData[{
Cell[69613, 1799, 777, 22, 52, "Input",ExpressionUUID->"a3f11b69-5231-4563-9a18-1dda4aec6cdb"],
Cell[70393, 1823, 460, 10, 38, "Output",ExpressionUUID->"3eebbc5a-984d-4111-bd31-d6f7014ad87e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70902, 1839, 169, 3, 67, "Section",ExpressionUUID->"6e2fcf43-0c3a-48f3-bf30-4e049fed6df8"],
Cell[71074, 1844, 384, 9, 30, "Input",ExpressionUUID->"e5736668-c6bd-41b9-9443-504619c50845"],
Cell[71461, 1855, 1835, 53, 30, "Input",ExpressionUUID->"c7574f5d-3fc3-466c-bc44-013c8286eeeb"],
Cell[73299, 1910, 178, 3, 30, "Input",ExpressionUUID->"e8c53ae0-5e96-4496-8294-67241b3f18b4"],
Cell[73480, 1915, 2826, 70, 136, "Input",ExpressionUUID->"3acdc101-18cd-471f-9e91-732d8341cf9d"],
Cell[76309, 1987, 881, 22, 73, "Input",ExpressionUUID->"0e3117bb-2ef1-4cd8-a928-bf601ce98d22"],
Cell[CellGroupData[{
Cell[77215, 2013, 233, 5, 30, "Input",ExpressionUUID->"27e9b10b-fe80-4431-bed6-69e48afde7c2"],
Cell[77451, 2020, 295204, 9039, 1307, "Output",ExpressionUUID->"6a401f6b-9a7c-4a92-88ef-56d9bb2fb57d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372692, 11064, 213, 4, 30, "Input",ExpressionUUID->"92af0b11-5120-488a-8eed-86fc73345787"],
Cell[372908, 11070, 5864, 154, 84, "Output",ExpressionUUID->"53e89723-7f59-4a68-90e8-8754a0cbb50b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


